New lower bounds for binary constant-weight codes: $A(23,6,10)\geq 2979$ and $A(24,6,10)\geq 4214$

Let $A(n,d,w)$ denote the maximum size of a binary constant-weight code of length $n$, minimum distance $d$, and weight $w$. We construct explicit codes proving $A(23,6,10)\ge 2979$ and $A(24,6,10)\ge 4214$. These improve the best surviving explicit codes of sizes 2969 and 4174 and surpass the corresponding 1990 bounds 2970 and 4200 of Brouwer, Shearer, Sloane and Smith, whose code listings were lost. We also obtain $A(23,6,11)\ge 3539$ and $A(24,6,8)\ge 1855$. All four bounds are now listed in Brouwer's online table. The constructions use a coordinate decomposition in which one half is fixed to a known code and the complementary half is selected from its full cross-compatible pool using CHILS for maximum-weight independent set. For the 2969-word $A(23,6,10)$ incumbent, exact computations with two solver families prove insertion maximality and exclude every improving exchange deleting at most three codewords. We also analyze codes invariant under prime-order permutations: several cycle types are excluded exactly, the $5+1^{18}$ type has upper bound 499, and reproducible heuristic saturation evidence is reported for the remaining types, with $13+1^{10}$ left open. Code files, an independent validator, model descriptions, and computational logs are released.

==> anc/a23.6.10.2979.txt <==
# A(23,6,10) Johnson-chain candidate size 2979 — GATE via cwc_gate_dump.py before the word 'record'
$BASE=10
10000011110001111010000
10000011111110000110000
10000010011011110110000
10000011000111101110000
10000010101101011110000
10000011111011100001000
10000010100111111001000
10000011001101110101000
10000010011110101101000
10000011110100011101000
10000010111100110011000
10000001110110101011000
10000000101111100111000
10000001111001010111000
10000010110011001111000
10000000010101111111000
10000011110111001000100
10000010011101111000100
10000011111000110100100
10000010101011101100100
10000011001110011100100
10000011011010101010100
10000001111100011010100
10000001110011100110100
10000011010101010110100
10000000011111001110100
10000001001001111110100
10000001110101110001100
10000001001111101001100
10000011101001011001100
10000011100110100101100
10000001111010001101100
10000000101100111101100
10000010010111100011100
10000011110010010011100
10000010101110001011100
10000011000100111011100
10000011001011000111100
10000010100001110111100
10000010011000011111100
10000011111101010000010
10000011001011111000010
10000010101110110100010
10000011110010101100010
10000010010111011100010
10000001111010110010010
10000011100110011010010
10000011101001100110010
10000001001111010110010
10000001110101001110010
10000000100011111110010
10000000011111110001010
10000011010101101001010
10000001110011011001010
10000001111100100101010
10000011011010010101010
10000001000110111101010
10000011001110100011010
10000010101011010011010
10000011111000001011010
10000010010010111011010
10000010011101000111010
10000010100100101111010
10000011000001011111010
10000010110011110000110
10000001111001101000110
10000000101111011000110
10000001110110010100110
10000010111100001100110
10000000011010111100110
10000011110100100010110
10000010011110010010110
10000011001101001010110
10000010101000111010110
10000010100111000110110
10000011000010110110110
10000010010001101110110
10000010101101100001110
10000011000111010001110
10000010011011001001110
10000011110001000101110
10000010010100110101110
10000011001000101101110
10000010100010011101110
10000000100110110011110
10000000011100101011110
10000001001010011011110
10000001000101100111110
10000000010011010111110
10000000101001001111110
01000011011111010100000
01000011100110111100000
01000011110111100010000
01000011001101111010000
01000001101011110110000
01000001011110101110000
01000011111000011110000
01000011111110001001000
01000001010111111001000
01000011110001110101000
01000011001011101101000
01000001101101011101000
01000011011010110011000
01000001111001101011000
01000011100011011011000
01000011101100100111000
01000001110110010111000
01000011010101001111000
01000010101101110100100
01000010010111101100100
01000000111110011100100
01000000011111110010100
01000010111100101010100
01000011010110011010100
01000011011001100110100
01000010110011010110100
01000010001010111110100
01000010110110110001100
01000011100101101001100
01000010001111011001100
01000011101010010101100
01000010111001001101100
01000000100011111101100
01000010101011100011100
01000000110111001011100
01000010010001111011100
01000010011110000111100
01000000111000110111100
01000000001101101111100
01000010100100011111100
01000010011110111000010
01000000110111110100010
01000010101011011100010
01000010111001110010010
01000011101010101010010
01000010001111100110010
01000011100101010110010
01000010110110001110010
01000000101100111110010
01000010110011101001010
01000011011001011001010
01000011010110100101010
01000010111100010101010
01000000011111001101010
01000010000101111101010
01000000111110100011010
01000010010111010011010
01000010101101001011010
01000000001011111011010
01000010100010110111010
01000010011000101111010
01000000110001011111010
01000010111111000000110
01000011010101110000110
01000001110110101000110
01000011101100011000110
01000011100011100100110
01000001111001010100110
01000011011010001100110
01000010110000111100110
01000001101101100010110
01000011001011010010110
01000011110001001010110
01000001011000111010110
01000001010111000110110
01000011000100101110110
01000001100010011110110
01000011111000100001110
01000001011110010001110
01000001101011001001110
01000011000010111001110
01000011001101000101110
01000001100100110101110
01000001010001101101110
01000011100110000011110
01000010001100110011110
01000001000101011011110
01000001001010100111110
01000011010000010111110
01000010000011001111110
00100011101111100100000
00100010110011111100000
00100001010111110110000
00100010011101101110000
00100011001011011110000
00100011110111010001000
00100001101011111001000
00100000111101110101000
00100011111000101101000
00100010101110011101000
00100010001111110011000
00100011010011101011000
00100010111001011011000
00100010110110100111000
00100011011100010111000
00100000011010111111000
00100011000111111000100
00100010011110110100100
00100001011011101100100
00100011011111000010100
00100010110101110010100
00100011101001101010100
00100001110011011010100
00100001111100100110100
00100011100110010110100
00100010111010001110100
00100011010000111110100
00100011101100110001100
00100011011010011001100
00100011010101100101100
00100001001111010101100
00100011100011001101100
00100010001001111101100
00100001100111100011100
00100000111110010011100
00100011110100001011100
00100010100010111011100
00100010101101000111100
00100000110001101111100
00100001101000011111100
00100011111011001000010
00100010101101111000010
00100011110100110100010
00100000111110101100010
00100001100111011100010
00100011100011110010010
00100001001111101010010
00100011010101011010010
00100011011010100110010
00100011101100001110010
00100010000110111110010
00100010111010110001010
00100011100110101001010
00100001111100011001010
00100001110011100101010
00100011101001010101010
00100010110101001101010
00100001011011010011010
00100010011110001011010
00100011001000111011010
00100011000111000111010
00100010010001110111010
00100001010100101111010
00100000001101011111010
00100011011100101000110
00100010110110011000110
00100010111001100100110
00100011010011010100110
00100010001111001100110
00100000010101111100110
00100010101110100010110
00100011111000010010110
00100000111101001010110
00100001100100111010110
00100001101011000110110
00100000110010110110110
00100010100001011110110
00100011001011100001110
00100010011101010001110
00100001010111001001110
00100000001110111001110
00100001011000110101110
00100010010010101101110
00100011000100011101110
00100010110011000011110
00100000101001110011110
00100010000101101011110
00100011100000100111110
00100010001010010111110
00100000100110001111110
00010011101111011000000
00010011010101111100000
00010000111101111010000
00010010100111110110000
00010010011110011110000
00010010011011111001000
00010010101101101101000
00010000110111011101000
00010010111111000011000
00010011101001110011000
00010011011100101011000
00010001111010011011000
00010001110101100111000
00010011010011010111000
00010011100110001111000
00010010110000111111000
00010011111101100000100
00010001011110111000100
00010011001011110100100
00010001100111101100100
00010011110010011100100
00010010111010110010100
00010010001111101010100
00010011011001011010100
00010011010110100110100
00010010110101001110100
00010000010011111110100
00010000101111110001100
00010011101010101001100
00010010111100011001100
00010010110011100101100
00010011100101010101100
00010010000110111101100
00010001011011100011100
00010011001110010011100
00010001101101001011100
00010011111000000111100
00010001100010110111100
00010011000001101111100
00010001010100011111100
00010011111000111000010
00010011110111000100010
00010001101101110100010
00010011001110101100010
00010001011011011100010
00010011100101101010010
00010010110011011010010
00010010111100100110010
00010011101010010110010
00010000101111001110010
00010010001001111110010
00010010110101110001010
00010011010110011001010
00010011011001100101010
00010010001111010101010
00010010111010001101010
00010000011100111101010
00010011110010100011010
00010001100111010011010
00010011001011001011010
00010001010001111011010
00010001011110000111010
00010011000100110111010
00010001101000101111010
00010011100110110000110
00010011010011101000110
00010001110101011000110
00010001111010100100110
00010011011100010100110
00010011101001001100110
00010000110111100010110
00010010101101010010110
00010010010100111010110
00010010011011000110110
00010000001110110110110
00010010100010101110110
00010000111000011110110
00010010011110100001110
00010010100111001001110
00010000110010111001110
00010000111101000101110
00010010101000110101110
00010000001011101101110
00010010010001011101110
00010011010101000011110
00010010000011110011110
00010001000110101011110
00010011100000011011110
00010001001001010111110
00010010001100001111110
00001011011111101000000
00001010111100111100000
00001010101011111010000
00001011001110110110000
00001001101101101110000
00001011110010111001000
00001011111101000101000
00001010010111110101000
00001000111011101101000
00001001011110011101000
00001010110101101011000
00001011101100011011000
00001011100011100111000
00001010111010010111000
00001010001111001111000
00001000100110111111000
00001011111110010000100
00001000110111111000100
00001001011101110100100
00001011110001101100100
00001010011011011100100
00001011010011110010100
00001011100110101010100
00001001001111011010100
00001011101001010110100
00001011011100001110100
00001010000101111110100
00001010111001110001100
00001001111100101001100
00001011010101011001100
00001011011010100101100
00001001110011010101100
00001010110110001101100
00001011001101100011100
00001010100111010011100
00001001100001111011100
00001001101110000111100
00001000001011110111100
00001010101000101111100
00001011000010011111100
00001001101110111000010
00001010100111101100010
00001011001101011100010
00001011101111000010010
00001010110110110010010
00001001110011101010010
00001011011010011010010
00001011010101100110010
00001001111100010110010
00001010111001001110010
00001011100000111110010
00001011011100110001010
00001011101001101001010
00001001001111100101010
00001011100110010101010
00001011010011001101010
00001010001010111101010
00001010011011100011010
00001011110001010011010
00001001011101001011010
00001000111000111011010
00001000110111000111010
00001001010010110111010
00001010010100011111010
00001010001111110000110
00001010111010101000110
00001011100011011000110
00001011101100100100110
00001010110101010100110
00001000101001111100110
00001001011110100010110
00001000111011010010110
00001010010111001010110
00001011110010000110110
00001010011000110110110
00001000110100101110110
00001001010001011110110
00001001101101010001110
00001011001110001001110
00001010100100111001110
00001010101011000101110
00001011000001110101110
00001001100010101101110
00001000000111011101110
00001010111100000011110
00001000010101110011110
00001011010000101011110
00001010001001011011110
00001010000110100111110
00001000011010001111110
00000110111111110000000
00000111101001111100000
00000111111101001010000
00000101100111111010000
00000111110010110110000
00000110101110101110000
00000100111011011110000
00000111001110111001000
00000101011011110101000
00000110011101011101000
00000111010101110011000
00000100011111101011000
00000110110110011011000
00000110111001100111000
00000111011010001111000
00000110000011111111000
00000111110100111000100
00000111111011000100100
00000101101110110100100
00000100111101101100100
00000110100111011100100
00000101111001110010100
00000110110011101010100
00000111101010011010100
00000111100101100110100
00000110111100010110100
00000101110110001110100
00000111100011110001100
00000111011001101001100
00000110001111100101100
00000111010110010101100
00000111101100001101100
00000101000101111101100
00000110011011010011100
00000111000111001011100
00000101010010111011100
00000101011101000111100
00000111001000110111100
00000110010100101111100
00000100001110011111100
00000101011101111000010
00000111000111110100010
00000110011011101100010
00000111101100110010010
00000111010110101010010
00000110001111011010010
00000111011001010110010
00000111100011001110010
00000101001010111110010
00000111011111000001010
00000101110110110001010
00000110111100101001010
00000111100101011001010
00000111101010100101010
00000110110011010101010
00000101111001001101010
00000111010000111101010
00000110100111100011010
00000100111101010011010
00000101101110001011010
00000111110100000111010
00000101100001110111010
00000100110010101111010
00000110101000011111010
00000111011010110000110
00000110111001011000110
00000110110110100100110
00000100011111010100110
00000111010101001100110
00000110001100111100110
00000110011101100010110
00000101011011001010110
00000111000001111010110
00000111001110000110110
00000101010100110110110
00000100000111101110110
00000110010010011110110
00000100111011100001110
00000110101110010001110
00000111110010001001110
00000101101000111001110
00000101100111000101110
00000110100001101101110
00000100110100011101110
00000111101001000011110
00000110110000110011110
00000110001010101011110
00000100100011011011110
00000100101100100111110
00000110000101010111110
00011101111111000000000
11100001111111000000000
00011111101010110000000
11100011101010110000000
00011110111001101000000
11100010111001101000000
00011111011100011000000
11100011011100011000000
00011111010011100100000
11100011010011100100000
00011110110110010100000
11100010110110010100000
00011111100101001100000
11100011100101001100000
00011101110000111100000
11100001110000111100000
00011110011110100010000
11100010011110100010000
00011111000111010010000
11100011000111010010000
00011111110010001010000
11100011110010001010000
00011110100100111010000
11100010100100111010000
00011110101011000110000
11100010101011000110000
00011111001000101110000
11100011001000101110000
00011110010001011110000
11100010010001011110000
00011111110100100001000
11100011110100100001000
00011110101101010001000
11100010101101010001000
00011110010111001001000
11100010010111001001000
00011111000001111001000
11100011000001111001000
00011111001110000101000
11100011001110000101000
00011110011000110101000
11100010011000110101000
00011110100010101101000
11100010100010101101000
00011111011001000011000
11100011011001000011000
00011101001100110011000
11100001001100110011000
00011110001010011011000
11100010001010011011000
00011110000101100111000
11100010000101100111000
00011111100000010111000
11100011100000010111000
00011101000011001111000
11100001000011001111000
00011110100111100000100
11100010100111100000100
00011111110001010000100
11100011110001010000100
00011111001011001000100
11100011001011001000100
00011110010010111000100
11100010010010111000100
00011110011101000100100
11100010011101000100100
00011111000100110100100
11100011000100110100100
00011110101000011100100
11100010101000011100100
00011111101100000010100
11100011101100000010100
00011110001001110010100
11100010001001110010100
00011100101010101010100
11100000101010101010100
00011110110000100110100
11100010110000100110100
00011100100101010110100
11100000100101010110100
00011110000110001110100
11100010000110001110100
00011110111010000001100
11100010111010000001100
00011110001100101001100
11100010001100101001100
00011100011001011001100
11100000011001011001100
00011100010110100101100
11100000010110100101100
00011110000011010101100
11100010000011010101100
00011111010000001101100
11100011010000001101100
00011111000010100011100
11100011000010100011100
00011110010100010011100
11100010010100010011100
00011110100001001011100
11100010100001001011100
00011111001101100000010
11100011001101100000010
00011110011011010000010
11100010011011010000010
00011110101110001000010
11100010101110001000010
00011111111000000100010
11100011111000000100010
00011110100001110100010
11100010100001110100010
00011110010100101100010
11100010010100101100010
00011111000010011100010
11100011000010011100010
00011110110101000010010
11100010110101000010010
00011111010000110010010
11100011010000110010010
00011110000011101010010
11100010000011101010010
00011100010110011010010
11100000010110011010010
00011100011001100110010
11100000011001100110010
00011110001100010110010
11100010001100010110010
00011111100011000001010
11100011100011000001010
00011110000110110001010
11100010000110110001010
00011100100101101001010
11100000100101101001010
00011110110000011001010
11100010110000011001010
00011100101010010101010
11100000101010010101010
00011110001001001101010
11100010001001001101010
00011110101000100011010
11100010101000100011010
00011111000100001011010
11100011000100001011010
00011110010010000111010
11100010010010000111010
00011111010110000000110
11100011010110000000110
00011101000011110000110
11100001000011110000110
00011111100000101000110
11100011100000101000110
00011110000101011000110
11100010000101011000110
00011110001010100100110
11100010001010100100110
00011101001100001100110
11100001001100001100110
00011110100010010010110
11100010100010010010110
00011110011000001010110
11100010011000001010110
00011111000001000110110
11100011000001000110110
00011110010001100001110
11100010010001100001110
00011111001000010001110
11100011001000010001110
00011110100100000101110
11100010100100000101110
00011101110000000011110
11100001110000000011110
10001111010110110000000
01110011010110110000000
10001111101100101000000
01110011101100101000000
10001110111010011000000
01110010111010011000000
10001110110101100100000
01110010110101100100000
10001111100011010100000
01110011100011010100000
10001111011001001100000
01110011011001001100000
10001101011101100010000
01110001011101100010000
10001100110111010010000
01110000110111010010000
10001101101011001010000
01110001101011001010000
10001100001110111010000
01110000001110111010000
10001101100100110110000
01110001100100110110000
10001100111000101110000
01110000111000101110000
10001101010010011110000
01110001010010011110000
10001101101110010001000
01110001101110010001000
10001100111101001001000
01110000111101001001000
10001101011000111001000
01110001011000111001000
10001101010111000101000
01110001010111000101000
10001100110010110101000
01110000110010110101000
10001101100001101101000
01110001100001101101000
10001100001011011101000
01110000001011011101000
10001111100101000011000
01110011100101000011000
10001101000011110011000
01110001000011110011000
10001110001001101011000
01110010001001101011000
10001111010000100111000
01110011010000100111000
10001110000110010111000
01110010000110010111000
10001101001100001111000
01110001001100001111000
10001100111110100000100
01110000111110100000100
10001101011011010000100
01110001011011010000100
10001101100010111000100
01110001100010111000100
10001101101101000100100
01110001101101000100100
10001100000111110100100
01110000000111110100100
10001101010100101100100
01110001010100101100100
10001100110001011100100
01110000110001011100100
10001110111001000010100
01110010111001000010100
10001100100101101010100
01110000100101101010100
10001110000011011010100
01110010000011011010100
10001110001100100110100
01110010001100100110100
10001100101010010110100
01110000101010010110100
10001111100000001110100
01110011100000001110100
10001111011100000001100
01110011011100000001100
10001110001010110001100
01110010001010110001100
10001110110000101001100
01110010110000101001100
10001100010110011001100
01110000010110011001100
10001100011001100101100
01110000011001100101100
10001110000101001101100
01110010000101001101100
10001101101000100011100
01110001101000100011100
10001100001101010011100
01110000001101010011100
10001101010001001011100
01110001010001001011100
10001100110100000111100
01110000110100000111100
10001100000010101111100
01110000000010101111100
10001101100111100000010
01110001100111100000010
10001101011110001000010
01110001011110001000010
10001100110100111000010
01110000110100111000010
10001100111011000100010
01110000111011000100010
10001101010001110100010
01110001010001110100010
10001100001101101100010
01110000001101101100010
10001101101000011100010
01110001101000011100010
10001111010011000010010
01110011010011000010010
10001110000101110010010
01110010000101110010010
10001100011001011010010
01110000011001011010010
10001100010110100110010
01110000010110100110010
10001110110000010110010
01110010110000010110010
10001110001010001110010
01110010001010001110010
10001110110110000001010
01110010110110000001010
10001111100000110001010
01110011100000110001010
10001100101010101001010
01110000101010101001010
10001110001100011001010
01110010001100011001010
10001110000011100101010
01110010000011100101010
10001100100101010101010
01110000100101010101010
10001100110001100011010
01110000110001100011010
10001101010100010011010
01110001010100010011010
10001100000111001011010
01110000000111001011010
10001101100010000111010
01110001100010000111010
10001100001000110111010
01110000001000110111010
10001111101010000000110
01110011101010000000110
10001101001100110000110
01110001001100110000110
10001110000110101000110
01110010000110101000110
10001111010000011000110
01110011010000011000110
10001110001001010100110
01110010001001010100110
10001101000011001100110
01110001000011001100110
10001100001011100010110
01110000001011100010110
10001101100001010010110
01110001100001010010110
10001100110010001010110
01110000110010001010110
10001101011000000110110
01110001011000000110110
10001100000100011110110
01110000000100011110110
10001101010010100001110
01110001010010100001110
10001100111000010001110
01110000111000010001110
10001101100100001001110
01110001100100001001110
10001100000001111001110
01110000000001111001110
10001100001110000101110
01110000001110000101110
01001101111100110000000
10110001111100110000000
01001100101111101000000
10110000101111101000000
01001110110101011000000
10110010110101011000000
01001110111010100100000
10110010111010100100000
01001101110011001100000
10110001110011001100000
01001100011001111100000
10110000011001111100000
01001110101110010010000
10110010101110010010000
01001110011011001010000
10110010011011001010000
01001100110010111010000
10110000110010111010000
01001100111101000110000
10110000111101000110000
01001110010100110110000
10110010010100110110000
01001110100001101110000
10110010100001101110000
01001100000111011110000
10110000000111011110000
01001110011101100001000
10110010011101100001000
01001100111011010001000
10110000111011010001000
01001110101000111001000
10110010101000111001000
01001110100111000101000
10110010100111000101000
01001100001110110101000
10110000001110110101000
01001100110100101101000
10110000110100101101000
01001110010010011101000
10110010010010011101000
01001101001111000011000
10110001001111000011000
01001100100101110011000
10110000100101110011000
01001110000110101011000
10110010000110101011000
01001100011100011011000
10110000011100011011000
01001100010011100111000
10110000010011100111000
01001110001001010111000
10110010001001010111000
01001100101010001111000
10110000101010001111000
01001101000000111111000
10110001000000111111000
01001111001110100000100
10110011001110100000100
01001101100111010000100
10110001100111010000100
01001111110100000100100
10110011110100000100100
01001101010010110100100
10110001010010110100100
01001101101000101100100
10110001101000101100100
01001111000001011100100
10110011000001011100100
01001101111010000010100
10110001111010000010100
01001111100000110010100
10110011100000110010100
01001101000011101010100
10110001000011101010100
01001100101001011010100
10110000101001011010100
01001100100110100110100
10110000100110100110100
01001101001100010110100
10110001001100010110100
01001111010011000001100
10110011010011000001100
01001101001001110001100
10110001001001110001100
01001100011010101001100
10110000011010101001100
01001101110000011001100
10110001110000011001100
01001100010101010101100
10110000010101010101100
01001101000110001101100
10110001000110001101100
01001101010100100011100
10110001010100100011100
01001111001000001011100
10110011001000001011100
01001101100001000111100
10110001100001000111100
01001101011011100000010
10110001011011100000010
01001111110010010000010
10110011110010010000010
01001111000111001000010
10110011000111001000010
01001101100001111000010
10110001100001111000010
01001111001000110100010
10110011001000110100010
01001101010100011100010
10110001010100011100010
01001111011100000010010
10110011011100000010010
01001101000110110010010
10110001000110110010010
01001100010101101010010
10110000010101101010010
01001101110000100110010
10110001110000100110010
01001100011010010110010
10110000011010010110010
01001101001001001110010
10110001001001001110010
01001101110101000001010
10110001110101000001010
01001101001100101001010
10110001001100101001010
01001100100110011001010
10110000100110011001010
01001100101001100101010
10110000101001100101010
01001101000011010101010
10110001000011010101010
01001111100000001101010
10110011100000001101010
01001111000001100011010
10110011000001100011010
01001101101000010011010
10110001101000010011010
01001101010010001011010
10110001010010001011010
01001100101010110000110
10110000101010110000110
01001110001001101000110
10110010001001101000110
01001100010011011000110
10110000010011011000110
01001100011100100100110
10110000011100100100110
01001110000110010100110
10110010000110010100110
01001100100101001100110
10110000100101001100110
01001110010010100010110
10110010010010100010110
01001100001110001010110
10110000001110001010110
01001110101000000110110
10110010101000000110110
01001100000001110110110
10110000000001110110110
01001100000111100001110
10110000000111100001110
01001110100001010001110
10110010100001010001110
01001110010100001001110
10110010010100001001110
01001100110010000101110
10110000110010000101110
01001100001000011101110
10110000001000011101110
01001100011001000011110
10110000011001000011110
01001100100000101011110
10110000100000101011110
00101111011001110000000
11010011011001110000000
00101101110101101000000
11010001110101101000000
00101100011111011000000
11010000011111011000000
00101101111010010100000
11010001111010010100000
00101111010110001100000
11010011010110001100000
00101101001100111100000
11010001001100111100000
00101100111011100010000
11010000111011100010000
00101101101101010010000
11010001101101010010000
00101110100111001010000
11010010100111001010000
00101111110001000110000
11010011110001000110000
00101110101000110110000
11010010101000110110000
00101101100010101110000
11010001100010101110000
00101100110100011110000
11010000110100011110000
00101101011110100001000
11010001011110100001000
00101111001101001001000
11010011001101001001000
00101110010100111001000
11010010010100111001000
00101110011011000101000
11010010011011000101000
00101111000010110101000
11010011000010110101000
00101100000111101101000
11010000000111101101000
00101101010001011101000
11010001010001011101000
00101111101010000011000
11010011101010000011000
00101101110000110011000
11010001110000110011000
00101100101100101011000
11010000101100101011000
00101101000110011011000
11010001000110011011000
00101101001001100111000
11010001001001100111000
00101100100011010111000
11010000100011010111000
00101111110010100000100
11010011110010100000100
00101110101011010000100
11010010101011010000100
00101101101110001000100
11010001101110001000100
00101100111000111000100
11010000111000111000100
00101100110111000100100
11010000110111000100100
00101101100001110100100
11010001100001110100100
00101110100100101100100
11010010100100101100100
00101101001010110010100
11010001001010110010100
00101100010110101010100
11010000010110101010100
00101110001100011010100
11010010001100011010100
00101110000011100110100
11010010000011100110100
00101100011001010110100
11010000011001010110100
00101101000101001110100
11010001000101001110100
00101101111001000001100
11010001111001000001100
00101100010011110001100
11010000010011110001100
00101100100101011001100
11010000100101011001100
00101100101010100101100
11010000101010100101100
00101110110000010101100
11010010110000010101100
00101100011100001101100
11010000011100001101100
00101110011000100011100
11010010011000100011100
00101111000001010011100
11010011000001010011100
00101100001011001011100
11010000001011001011100
00101101010010000111100
11010001010010000111100
00101100000100110111100
11010000000100110111100
00101110010111100000010
11010010010111100000010
00101111001110010000010
11010011001110010000010
00101101010010111000010
11010001010010111000010
00101101011101000100010
11010001011101000100010
00101100001011110100010
11010000001011110100010
00101111000001101100010
11010011000001101100010
00101110011000011100010
11010010011000011100010
00101101110110000010010
11010001110110000010010
00101100011100110010010
11010000011100110010010
00101110110000101010010
11010010110000101010010
00101100101010011010010
11010000101010011010010
00101100100101100110010
11010000100101100110010
00101100010011001110010
11010000010011001110010
00101100101111000001010
11010000101111000001010
00101101000101110001010
11010001000101110001010
00101100011001101001010
11010000011001101001010
00101110000011011001010
11010010000011011001010
00101110001100100101010
11010010001100100101010
00101100010110010101010
11010000010110010101010
00101101001010001101010
11010001001010001101010
00101100100000111101010
11010000100000111101010
00101110100100010011010
11010010100100010011010
00101101100001001011010
11010001100001001011010
00101100111000000111010
11010000111000000111010
00101111100101000000110
11010011100101000000110
00101100100011101000110
11010000100011101000110
00101101001001011000110
11010001001001011000110
00101101000110100100110
11010001000110100100110
00101100101100010100110
11010000101100010100110
00101101110000001100110
11010001110000001100110
00101101010001100010110
11010001010001100010110
00101100000111010010110
11010000000111010010110
00101111000010001010110
11010011000010001010110
00101110010100000110110
11010010010100000110110
00101100001000101110110
11010000001000101110110
00101100110100100001110
11010000110100100001110
00101101100010010001110
11010001100010010001110
00101110101000001001110
11010010101000001001110
00101101001100000011110
11010001001100000011110
00101100010000011011110
11010000010000011011110
10010101110011110000000
01101001110011110000000
10010110110110101000000
01101010110110101000000
10010100011111100100000
01101000011111100100000
10010110111001010100000
01101010111001010100000
10010101111100001100000
01101001111100001100000
10010100101010111100000
01101000101010111100000
10010101101110100010000
01101001101110100010000
10010111110100010010000
01101011110100010010000
10010101010111001010000
01101001010111001010000
10010111000010111010000
01101011000010111010000
10010111001101000110000
01101011001101000110000
10010101011000110110000
01101001011000110110000
10010101100001011110000
01101001100001011110000
10010111000111100001000
01101011000111100001000
10010101011101010001000
01101001011101010001000
10010111110001001001000
01101011110001001001000
10010101100100111001000
01101001100100111001000
10010101101011000101000
01101001101011000101000
10010101010010101101000
01101001010010101101000
10010111001000011101000
01101011001000011101000
10010100010110110011000
01101000010110110011000
10010100100011101011000
01101000100011101011000
10010110000101011011000
01101010000101011011000
10010110001010100111000
01101010001010100111000
10010100101100010111000
01101000101100010111000
10010100011001001111000
01101000011001001111000
10010110010111010000100
01101010010111010000100
10010100111011001000100
01101000111011001000100
10010110100001111000100
01101010100001111000100
10010110101110000100100
01101010101110000100100
10010100110100110100100
01101000110100110100100
10010110011000101100100
01101010011000101100100
10010100001101011100100
01101000001101011100100
10010111100011000010100
01101011100011000010100
10010101000101110010100
01101001000101110010100
10010101110000101010100
01101001110000101010100
10010100100110011010100
01101000100110011010100
10010100101001100110100
01101000101001100110100
10010101001010001110100
01101001001010001110100
10010101110110000001100
01101001110110000001100
10010111010000110001100
01101011010000110001100
10010100010101101001100
01101000010101101001100
10010101000011011001100
01101001000011011001100
10010101001100100101100
01101001001100100101100
10010100011010010101100
01101000011010010101100
10010110100100100011100
01101010100100100011100
10010100110001010011100
01101000110001010011100
10010110010010001011100
01101010010010001011100
10010100001000111011100
01101000001000111011100
10010100000111000111100
01101000000111000111100
10010110101011100000010
01101010101011100000010
10010100111110010000010
01101000111110010000010
10010110011101001000010
01101010011101001000010
10010100000111111000010
01101000000111111000010
10010110010010110100010
01101010010010110100010
10010100110001101100010
01101000110001101100010
10010110100100011100010
01101010100100011100010
10010101111001000010010
01101001111001000010010
10010100011010101010010
01101000011010101010010
10010101001100011010010
01101001001100011010010
10010101000011100110010
01101001000011100110010
10010100010101010110010
01101000010101010110010
10010111010000001110010
01101011010000001110010
10010111101100000001010
01101011101100000001010
10010101001010110001010
01101001001010110001010
10010100101001011001010
01101000101001011001010
10010100100110100101010
01101000100110100101010
10010101110000010101010
01101001110000010101010
10010101000101001101010
01101001000101001101010
10010100001101100011010
01101000001101100011010
10010110011000010011010
01101010011000010011010
10010100110100001011010
01101000110100001011010
10010110100001000111010
01101010100001000111010
10010100000010011111010
01101000000010011111010
10010101001111000000110
01101001001111000000110
10010100011001110000110
01101000011001110000110
10010100101100101000110
01101000101100101000110
10010110001010011000110
01101010001010011000110
10010110000101100100110
01101010000101100100110
10010100100011010100110
01101000100011010100110
10010100010110001100110
01101000010110001100110
10010101000000111100110
01101001000000111100110
10010111001000100010110
01101011001000100010110
10010101010010010010110
01101001010010010010110
10010101100100000110110
01101001100100000110110
10010101100001100001110
01101001100001100001110
10010101011000001001110
01101001011000001001110
10010111000010000101110
01101011000010000101110
10010100101010000011110
01101000101010000011110
10010100010000100111110
01101000010000100111110
01010111100101110000000
10101011100101110000000
01010101111001011000000
10101001111001011000000
01010101110110100100000
10101001110110100100000
01010100101111010100000
10101000101111010100000
01010111101010001100000
10101011101010001100000
01010101000011111100000
10101001000011111100000
01010111111000100010000
10101011111000100010000
01010110011101010010000
10101010011101010010000
01010100111110001010000
10101000111110001010000
01010101010100111010000
10101001010100111010000
01010101011011000110000
10101001011011000110000
01010100110001110110000
10101000110001110110000
01010110010010101110000
10101010010010101110000
01010110101110100001000
10101010101110100001000
01010111001011010001000
10101011001011010001000
01010101100111001001000
10101001100111001001000
01010100001101111001000
10101000001101111001000
01010101101000110101000
10101001101000110101000
01010111000100101101000
10101011000100101101000
01010110100001011101000
10101010100001011101000
01010111010110000011000
10101011010110000011000
01010101001010101011000
10101001001010101011000
01010100010011011011000
10101000010011011011000
01010100011100100111000
10101000011100100111000
01010101000101010111000
10101001000101010111000
01010101110000001111000
10101001110000001111000
01010101101011100000100
10101001101011100000100
01010110101101001000100
10101010101101001000100
01010111001000111000100
10101011001000111000100
01010111000111000100100
10101011000111000100100
01010110100010110100100
10101010100010110100100
01010100001110101100100
10101000001110101100100
01010101100100011100100
10101001100100011100100
01010101110101000010100
10101001110101000010100
01010100101100110010100
10101000101100110010100
01010100011001101010100
10101000011001101010100
01010110110000011010100
10101010110000011010100
01010100010110010110100
10101000010110010110100
01010100100011001110100
10101000100011001110100
01010100011111000001100
10101000011111000001100
01010101000110110001100
10101001000110110001100
01010110000011101001100
10101010000011101001100
01010100101010011001100
10101000101010011001100
01010100100101100101100
10101000100101100101100
01010110001100010101100
10101010001100010101100
01010101001001001101100
01010100010000111101100
10101000010000111101100
01010100110010100011100
10101000110010100011100
01010101011000010011100
10101001011000010011100
01010110010001000111100
10101010010001000111100
01010100111101100000010
10101000111101100000010
01010101010111010000010
10101001010111010000010
01010111110100001000010
10101011110100001000010
01010110010001111000010
10101010010001111000010
01010110011110000100010
10101010011110000100010
01010101011000101100010
10101001011000101100010
01010100110010011100010
10101000110010011100010
01010101001001110010010
10101001001001110010010
01010110001100101010010
10101010001100101010010
01010100100101011010010
10101000100101011010010
01010100101010100110010
10101000101010100110010
01010110000011010110010
10101010000011010110010
01010101000110001110010
10101001000110001110010
01010101111010000001010
01010100100011110001010
10101000100011110001010
01010100010110101001010
10101000010110101001010
01010110110000100101010
10101010110000100101010
01010100011001010101010
10101000011001010101010
01010100101100001101010
10101000101100001101010
01010101100100100011010
10101001100100100011010
01010100001110010011010
10101000001110010011010
01010110100010001011010
10101010100010001011010
01010111001000000111010
10101011001000000111010
01010100000001101111010
10101000000001101111010
01010111011001000000110
10101011011001000000110
01010101110000110000110
10101001110000110000110
01010101000101101000110
10101001000101101000110
01010100011100011000110
10101000011100011000110
01010100010011100100110
10101000010011100100110
01010101001010010100110
10101001001010010100110
01010110100001100010110
10101010100001100010110
01010111000100010010110
10101011000100010010110
01010101101000001010110
10101001101000001010110
01010100000010111010110
10101000000010111010110
01010100001101000110110
10101000001101000110110
01010110010010010001110
10101010010010010001110
01010100110001001001110
10101000110001001001110
01010101010100000101110
10101001010100000101110
01010101000011000011110
10101001000011000011110
00110101111010101000000
11001001111010101000000
00110111010011011000000
11001011010011011000000
00110111011100100100000
11001011011100100100000
00110101110101010100000
11001001110101010100000
00110101001111001100000
11001001001111001100000
00110100010110111100000
11001000010110111100000
00110111001011100010000
11001011001011100010000
00110101011110010010000
11001001011110010010000
00110110011000111010000
11001010011000111010000
00110110010111000110000
11001010010111000110000
00110100001101110110000
11001000001101110110000
00110101010001101110000
11001001010001101110000
00110111000100011110000
11001011000100011110000
00110101101101100001000
11001001101101100001000
00110111111000010001000
11001011111000010001000
00110110101011001001000
11001010101011001001000
00110100110001111001000
11001000110001111001000
00110100111110000101000
11001000111110000101000
00110110100100110101000
11001010100100110101000
00110101100010011101000
11001001100010011101000
00110101110011000011000
11001001110011000011000
00110100101010110011000
11001000101010110011000
00110111100000101011000
11001011100000101011000
00110101001001011011000
11001001001001011011000
00110101000110100111000
11001001000110100111000
00110100100101001111000
11001000100101001111000
00110101010111100000100
11001001010111100000100
00110111001101010000100
11001011001101010000100
00110110011110001000100
11001010011110001000100
00110100001011111000100
11001000001011111000100
00110110010001110100100
11001010010001110100100
00110111000010101100100
11001011000010101100100
00110101011000011100100
11001001011000011100100
00110100101111000010100
11001000101111000010100
00110110000110110010100
11001010000110110010100
00110101001100101010100
11001001001100101010100
00110100010101011010100
11001000010101011010100
00110100011010100110100
11001000011010100110100
00110101000011010110100
11001001000011010110100
00110110001001001110100
11001010001001001110100
00110100100000111110100
11001000100000111110100
00110110110101000001100
11001010110101000001100
00110100011100110001100
11001000011100110001100
00110100100110101001100
11001000100110101001100
00110101110000100101100
11001001110000100101100
00110100101001010101100
11001000101001010101100
00110100010011001101100
11001000010011001101100
00110101100100010011100
11001001100100010011100
00110100111000001011100
11001000111000001011100
00110110100010000111100
11001010100010000111100
00110111110001100000010
11001011110001100000010
00110101101011010000010
11001001101011010000010
00110100110111001000010
11001000110111001000010
00110110100010111000010
11001010100010111000010
00110110101101000100010
11001010101101000100010
00110100111000110100010
11001000111000110100010
00110101100100101100010
11001001100100101100010
00110110111010000010010
11001010111010000010010
00110100010011110010010
11001000010011110010010
00110100101001101010010
11001000101001101010010
00110101110000011010010
11001001110000011010010
00110100100110010110010
11001000100110010110010
00110100011100001110010
11001000011100001110010
00110110001001110001010
11001010001001110001010
00110101000011101001010
11001001000011101001010
00110100011010011001010
11001000011010011001010
00110100010101100101010
11001000010101100101010
00110101001100010101010
11001001001100010101010
00110110000110001101010
11001010000110001101010
00110101011000100011010
11001001011000100011010
00110111000010010011010
11001011000010010011010
00110110010001001011010
11001010010001001011010
00110100000100111011010
11001000000100111011010
00110100001011000111010
11001000001011000111010
00110101111100000000110
11001001111100000000110
00110100100101110000110
11001000100101110000110
00110101000110011000110
11001001000110011000110
00110101001001100100110
11001001001001100100110
00110111100000010100110
11001011100000010100110
00110100101010001100110
11001000101010001100110
00110101100010100010110
11001001100010100010110
00110110100100001010110
11001010100100001010110
00110100110001000110110
11001000110001000110110
00110111000100100001110
11001011000100100001110
00110101010001010001110
11001001010001010001110
00110100001101001001110
11001000001101001001110
00110110011000000101110
11001010011000000101110
00110100000010110101110
11001000000010110101110
00110100010110000011110
11001000010110000011110
00110101000000001111110
11001001000000001111110
10011001001111110000000
01100101001111110000000
10011011100011101000000
01100111100011101000000
10011001110110011000000
01100101110110011000000
10011001111001100100000
01100101111001100100000
10011011101100010100000
01100111101100010100000
10011000100101111100000
01100100100101111100000
10011010101101100010000
01100110101101100010000
10011011001110001010000
01100111001110001010000
10011001101000111010000
01100101101000111010000
10011001100111000110000
01100101100111000110000
10011011000001110110000
01100111000001110110000
10011000001011101110000
01100100001011101110000
10011010100010011110000
01100110100010011110000
10011000110111100001000
01100100110111100001000
10011010011110010001000
01100110011110010001000
10011001011011001001000
01100101011011001001000
10011011110010000101000
01100111110010000101000
10011001010100110101000
01100101010100110101000
10011010010001101101000
01100110010001101101000
10011000111000011101000
01100100111000011101000
10011001111100000011000
01100101111100000011000
10011000011001110011000
01100100011001110011000
10011001000101101011000
01100101000101101011000
10011011010000011011000
01100111010000011011000
10011001001010010111000
01100101001010010111000
10011000010110001111000
01100100010110001111000
10011010011011100000100
01100110011011100000100
10011000111101010000100
01100100111101010000100
10011011111000001000100
01100111111000001000100
10011001010001111000100
01100101010001111000100
10011001011110000100100
01100101011110000100100
10011000110010101100100
01100100110010101100100
10011010010100011100100
01100110010100011100100
10011010110110000010100
01100110110110000010100
10011000100011110010100
01100100100011110010100
10011000011010011010100
01100100011010011010100
10011000010101100110100
01100100010101100110100
10011001110000010110100
01100101110000010110100
10011000101100001110100
01100100101100001110100
10011010000101110001100
01100110000101110001100
10011000101001101001100
01100100101001101001100
10011001001100011001100
01100101001100011001100
10011001000011100101100
01100101000011100101100
10011000100110010101100
01100100100110010101100
10011010001010001101100
01100110001010001101100
10011000001110100011100
01100100001110100011100
10011010101000010011100
01100110101000010011100
10011001100010001011100
01100101100010001011100
10011011000100000111100
01100111000100000111100
10011000000001011111100
01100100000001011111100
10011010100111010000010
01100110100111010000010
10011001101101001000010
01100101101101001000010
10011011000100111000010
01100111000100111000010
10011011001011000100010
01100111001011000100010
10011001100010110100010
01100101100010110100010
10011010101000101100010
01100110101000101100010
10011000001110011100010
01100100001110011100010
10011000011111000010010
01100100011111000010010
10011010001010110010010
01100110001010110010010
10011000100110101010010
01100100100110101010010
10011001000011011010010
01100101000011011010010
10011001001100100110010
01100101001100100110010
10011000101001010110010
01100100101001010110010
10011010000101001110010
01100110000101001110010
10011000010000111110010
01100100010000111110010
10011010111001000001010
01100110111001000001010
10011000101100110001010
01100100101100110001010
10011001110000101001010
01100101110000101001010
10011000010101011001010
01100100010101011001010
10011000011010100101010
01100100011010100101010
10011000100011001101010
01100100100011001101010
10011010010100100011010
01100110010100100011010
10011000110010010011010
01100100110010010011010
10011001010001000111010
01100101010001000111010
10011001110011000000110
01100101110011000000110
10011000010110110000110
01100100010110110000110
10011001001010101000110
01100101001010101000110
10011011010000100100110
01100111010000100100110
10011001000101010100110
01100101000101010100110
10011000011001001100110
01100100011001001100110
10011000111000100010110
01100100111000100010110
10011010010001010010110
01100110010001010010110
10011001010100001010110
01100101010100001010110
10011010100010100001110
01100110100010100001110
10011000001011010001110
01100100001011010001110
10011011000001001001110
01100111000001001001110
10011001101000000101110
01100101101000000101110
10011000000100101101110
01100100000100101101110
10011000100101000011110
01100100100101000011110
10011001000000110011110
01100101000000110011110
01111100010101110000000
01111101000110101000000
01111100100011011000000
01111100101100100100000
01111101001001010100000
01111100011010001100000
01111101100001100010000
01111100111000010010000
01111100001101001010000
01111101010100000110000
01111100000010110110000
01111100001011100001000
01111101010010010001000
01111101101000001001000
01111100110001000101000
01111100000100011101000
01111100100110000011000
01111100010000101011000
01111101011000100000100
01111100001110010000100
01111100110100001000100
01111101100010000100100
01111100000001101100100
01111100010011000010100
01111101000000011010100
01111101000101000001100
01111100100000110001100
01111100001000000111100
01111100110010100000010
01111101100100010000010
01111101010001001000010
01111100001000111000010
01111100000111000100010
01111101001010000010010
01111100100000001110010
01111100011100000001010
01111101000000100101010
01111100000001010011010
01111100101001000000110
01111100010000010100110
01111100000100100010110
01111100000010001001110
10111110001111000000000
10111100101001110000000
10111100010011101000000
10111101000101011000000
10111101001010100100000
10111100011100010100000
10111100100110001100000
10111110000000111100000
10111110100010100010000
10111111001000010010000
10111110010100001010000
10111110010001010001000
10111111000010001001000
10111110101000000101000
10111100011010000011000
10111100100000011011000
10111111000001100000100
10111110100100010000100
10111110010010000100100
10111101000110000010100
10111100010000110010100
10111100100011000001100
10111101000000010101100
10111110011000100000010
10111110100001001000010
10111111000100000100010
10111100101100000010010
10111101000000101010010
10111101001001000001010
10111100010000001101010
10111100010101000000110
10111100100000100100110
10111110000000000011110
11011111101001000000000
11011110000011110000000
11011111010000101000000
11011101001010011000000
11011101000101100100000
11011110001100001100000
11011101010001010010000
11011101100100001010000
11011111000010000110000
11011101100010100001000
11011111000100010001000
11011101011000000101000
11011110110000000011000
11011100110001100000100
11011110011000010000100
11011110100010001000100
11011100000100111000100
11011100001011000100100
11011110000101000010100
11011100010000001110100
11011100101100000001100
11011110000000100101100
11011100000010010011100
11011110100100100000010
11011100001101010000010
11011100111000001000010
11011110010001000100010
11011100000010101100010
11011100100011000010010
11011110000000011010010
11011110001010000001010
11011100010000110001010
11011100000100000111010
11101110111100000000000
11101100100110110000000
11101110001010101000000
11101111100000011000000
11101110000101010100000
11101100101001001100000
11101111000100100010000
11101110010010010010000
11101101011000001010000
11101100000001111010000
11101100001110000110000
11101110100001100001000
11101100110010001001000
11101101100100000101000
11101100010101000011000
11101110000000001111000
11101100001101100000100
11101101010100010000100
11101110010001001000100
11101111001000000100100
11101100000010011100100
11101110000110000001100
11101101000000101001100
11101101101000100000010
11101100110001010000010
11101110100010000100010
11101110001001000010010
11101101000000010110010
11101111010000000001010
11101100000010100011010
11101100011010000000110
11101110000000110000110
11101100000001000101110
11111010110011000000000
11111000011010110000000
11111010000110011000000
11111010001001100100000
11111011010000010100000
11111000010101001100000
11111000000111100010000
11111001100010010010000
11111011000001001010000
11111010100100000110000
11111000001000011110000
11111001010001100001000
11111000110100010001000
11111010011000001001000
11111000101001000011000
11111010000000110011000
11111010010100100000100
11111001010010001000100
11111000111000000100100
11111010001010000010100
11111001000000100110100
11111011100000000001100
11111000000100001011100
11111011000010100000010
11111010101000010000010
11111000001011001000010
11111001100001000100010
11111000000100110100010
11111010000101000001010
11111001000000011001010
11111000100110000000110
11111010000000001100110
11111000001000100001110
11110101001001101000000
11110100000100101110000
11110100111000100001000
11110100100000110010010
11110100001011010010000
11110101000110010100000
11110101100010001000010
11110100010011000001010
11110101100100100000100
11110101101000000110000
11110100110010010000100
11110100010000101000110
11110100110001001010000
11110101010010100010000
11110100000111001000100
11110101001010000001100
11110100000001100011100
11110100100011100100000
11110100000010111001000
11110100100000001101100
11110100101100011000000
11110100001000110100100
11110100001000001011010
11110100011100000010100
11110100001110100000010
11110100000010000110110
11110101100001010001000
11110100001101000101000
11110101010100001001000
11110101010001000100100
11110101000101000010010
11110100010000010111000
11110100000001011100010
11110101011000010000010
11110100110100000100010
11110100000100010001110
00111011001001000101100
10100001011101001101000
00111001011101001000100
11000101011101001000100
00111011011010000001010
10100001101110000001110
00111001101110000100010
11000101101110000100010
11000110110100010000110
01011000110100010010110
10100000110100010111010
00111000100000010111110
11000100100000010111110
11111100100101000000001
11111100010000000010011
11111100000010000101001
11111001001100001000001
11111000100000101000011
11111000000001110000101
11110111000000110000001
11110110100000000001011
11110110011001000000001
11110110000100000100101
11110110000010001010001
11110001000100100101001
11110001000001010110001
11110001000001000001111
11110000100011010000011
11110000010010101100001
11101101100000000010101
11101101000011100000001
11101100011000010001001
11101100010000100100101
11101100000100001100011
11101010101000100000101
11101010010100010000011
11101010010010100001001
11101010000011000000111
11101010000000011001101
11100101000100011010001
11100100101110000001001
11100100001001000110101
11100100000101110000011
11100011100001100010001
11100011010100000110001
11100011000110101000001
11100010111000010010001
11100010001110010000101
11100010001101001010001
11100010000100100010111
11100010000010110110001
11100001110100001000101
11100001100011000100101
11100001010010011001001
11100000101100100110001
11100000100100011101001
11100000100001001110011
11100000011100000001111
11100000010100101011001
11100000010011001010101
11100000001011100001011
11100000001000111000111
11011101000001001001001
11011101000000100000111
11011100100000010100011
11011100010110001000001
11011100001010100010001
11011010001010010100001
11011001100100000001011
11011001001000110001001
11011000110100100010001
11011000011101000001001
11010110010000001101001
11010100011000011010001
11010100001001010001101
11010100000100001010111
11010011111100000000001
11010011100000011010001
11010011010000000011011
11010011001000000110101
11010010110010000100011
11010010101001100001001
11010010100101010100001
11010010010011010010001
11010010010001101000101
11010010000110000001111
11010001101000100100011
11010001100000101001101
11010001010100010010101
11010001001101100000101
11010000111010001001001
11010000011010000010111
11010000001111000110001
11010000000110011100101
11010000000101111010001
11010000000010100111011
11001111100110000000001
11001111001000001000011
11001110100001010010001
11001110000011001100001
11001011000001000101101
11001010110000001100101
11001010100000100110011
11001010001100000111001
11001010000101101001001
11001001101001000110001
11001001100001011000101
11001001010101000010011
11001001010100001101001
11001001001010001001101
11001001001000010010111
11001000110110010000101
11001000110011100100001
11001000110000010111001
11001000101000101101001
11001000010000101001111
11001000001110100000111
11001000001001100011101
11001000000111010011001
11001000000001011101011
11000111110000100100001
11000111010001010001001
11000111010000001010101
11000110101100110000001
11000110100101001000011
11000110100010010101001
11000110011000100000111
11000110010101100010001
11000110000001000011111
11000101101000001011001
11000101100101000001101
11000101010010001100011
11000101001110000010101
11000101001010100101001
11000101001001010100011
11000101000000011101101
11000100111001000101001
11000100110010100001011
11000100101011011000001
11000100011110010100001
11000100010111000000111
11000100000001101100111
11000011011000101001001
11000011010010010100101
11000010110110000011001
11000010100000110001111
11000010011010001110001
11000010001001111100001
11000010000000101111101
11000001111000100010101
11000001100111110000001
11000001010100110100011
11000001001011001010011
11000001000111000101011
11000000111100101000011
11000000101101001100101
11000000100010001011111
11000000011001010011011
11000000010101000111101
11000000001110111001001
11000000001010010111101
10111101110000100000001
10111100011000001000101
10111100000100100011001
10111100000010110000011
10111010001100000000111
10111000101010000001011
10111000001001001101001
10110110001010010001001
10110110000011000100011
10110110000001001001101
10110100110000011100001
10110100001000101100011
10110011101001000100001
10110011010100010001001
10110010110010001000101
10110010100101100000011
10110010011100001100001
10110010000100111000101
10110010000010100101101
10110010000000011110011
10110001100100101010001
10110001011010000101001
10110001010000001110101
10110001001010111000001
10110000111001001000011
10110000110100000010111
10110000101100010001101
10110000010000111001011
10110000001101010010011
10110000001011010100101
10101111000100001000101
10101111000001010000011
10101110101000001010001
10101110010100000101001
10101110000011000011001
10101110000000010110101
10101001101100010000011
10101001010001010100101
10101001001101100100001
10101001000010100101011
10101000100110000111001
10101000000101010001111
10100111110011000000001
10100111011000010100001
10100110110100100000101
10100110100110011000001
10100110100101000110001
10100110100000110011001
10100110100000001100111
10100110010000100110011
10100110001010100010101
10100110001001100101001
10100110000100101001011
10100101111000000001011
10100101100010100001101
10100101100001100100011
10100101010001110010001
10100101001010000110011
10100101000100100110101
10100101000001001010111
10100100111010110000001
10100100110101010001001
10100100101101000000111
10100100011011001100001
10100100010010010100111
10100100000111101010001
10100100000110010011101
10100100000001010111011
10100011101100001001001
10100011100110000100011
10100011010001001100011
10100011000101000011101
10100011000010011010101
10100010011010101000011
10100001110110010010001
10100001100001011011001
10100001100000010101111
10100001011000011010011
10100001010001101001101
10100001001101011000101
10100001001000100011111
10100000111110000100101
10100000111001100011001
10100000100110101000111
10100000100001111100101
10100000011000110110101
10100000010111110000101
10100000010111000110011
10100000001100001111101
10100000000011001101111
10011111010101000000001
10011111000010010000101
10011110100001000100101
10011110000110100100001
10011110000000101010101
10011100000011010110001
10011011011000010000011
10011010110100001001001
10011010110000110100001
10011010010011001000011
10011001110001010001001
10011001100110100000101
10011001010010100011001
10011001001011000010101
10011000111100000100011
10011000100010011000111
10011000011000000111101
10011000001001111000011
10011000000111001001101
10011000000110000110111
10011000000010111101001
10010111110000000000111
10010111011010100000001
10010110000110010010011
10010101101000011000101
10010101100101010000011
10010101100010010011001
10010101010100101000011
10010101010100000111001
10010101000001110101001
10010100111010000110001
10010100101101001010001
10010100010011100010101
10010100001110110000101
10010100001110001101001
10010100001000010110111
10010100000010101001111
10010011101010001000011
10010011100000100111001
10010011001100110010001
10010011000100001100111
10010011000011001101001
10010011000001110000111
10010010100001001010111
10010010001101000101101
10010010001000101011011
10010001011001101010001
10010001010111010100001
10010000110001001101101
10001101111000010010001
10001101110010000100101
10001101110001001000011
10001101001001101000101
10001101000110101001001
10001101000110010100011
10001100011100100001011
10001100010101001110001
10001100010011010001011
10001100001000001011111
10001011100010110010001
10001011100000000011111
10001011001101000001011
10001011000001101010011
10001010111111000000001
10001010101000010101011
10001010011001100100011
10001010011001011001001
10001010010110011010001
10001010010000110011101
10001010000000111100111
10000111100100010100101
10000111001100100100011
10000111001001010010101
10000111000011100100101
10000111000010011001011
10000110111100000010011
10000110101000000111101
10000110100010101010011
10000110010110000110101
10000110010100111100001
10000110010011101001001
10000110001111001000101
10000101100111001100001
10000101011011000011001
10000100101010100100111
10000100101001110010011
10000100011000011101011
10000100010000111010111
10000001101010011110001
10000001101001100101101
10000001100110011001101
10000001100011100011011
10000001100000101110111
10000001011011000100111
10000001011010110001101
10000000110110001101011
10000000110001110101011
10000000101100011011011
10000000001111000011111
10000000001110101110011
10000000001101110100111
10000000000011111011101
01111111000000001100001
01111110101010000000001
01111110010000000001101
01111110000100010010001
01111110000001100000011
01111010100000010100101
01111001110000000011001
01111000101000001010101
01111000011000100100011
01111000010010011000011
01111000000110100001101
01111000000011001110001
01110011100001001000011
01110011001100000100011
01110011001010010010001
01110010110010100010001
01110010010100001010101
01110010010011000100101
01110010010001011001001
01110010001111000001001
01110001010000001101011
01110001001000101010011
01110001000111000010101
01110000101110001100001
01110000101100000011011
01110000100010100100111
01110000100000111011001
01110000011100010100101
01110000000010010011111
01101111001000100001001
01101110110000110000001
01101110100100001001001
01101110011000000110001
01101101010100100000011
01101011011011000000001
01101010110000000010111
01101010100010010011001
01101010010001101010001
01101010001100110100001
01101010000110001010011
01101010000000101101011
01101001101001101000001
01101001100000110010011
01101001100000001101101
01101001011100000010101
01101001000111010100001
01101001000100101110001
01101000110011000001011
01101000101101000001101
01101000100001110101001
01101000011110001001001
01101000010000011110101
01101000001011010010101
01100111100010010000101
01100111100000000110011
01100111010101000000101
01100110110010001000011
01100110100001000101101
01100110001001011000011
01100110000111100100001
01100110000100010101011
01100110000000111010101
01100100110011010100001
01100100100010100111001
01100100100000011001111
01100100011100111000001
01100100001100010010111
01100011001010001001011
01100011000001101100101
01100011000001010011011
01100010101000001111001
01100001111010100001001
01100001110101010000011
01100001101000110100101
01100001011010010100011
01100001010011101000011
01100001010010100110101
01100001000110100011011
01100000010001010101111
01100000001111101000101
01100000001001001011111
01011011101000000101001
01011011010000100010101
01011011000011010000011
01011011000010001011001
01011010011100101000001
01011010010110000101001
01011010001001001001101
01011010001000110000111
01011010000000111110001
01011001101100010000101
01011001100011000001101
01011001010101011000001
01011001010000010101101
01011001001010100100101
01011001001001000011011
01011001000100010110011
01011000111001001100001
01011000111000100001101
01011000110010000110101
01011000101001110010001
01011000100110110100001
01011000010011101001001
01011000010001001010111
01011000000101000101111
01010111101000010000011
01010111100000000011101
01010111001001001010001
01010111000101000001011
01010111000010101000011
01010110110111000000001
01010110100100001110001
01010110010100110000101
01010110001110011000001
01010110001001100100101
01010110000010110011001
01010110000000011100111
01010101111000000100101
01010101100011000100011
01010101010010001001101
01010101010001100011001
01010101000000101110101
01010101000000011011011
01010100110100010011001
01010100101110000000111
01010100101011000011001
01010100011011110000001
01010100010101001100101
01010100001100110100011
01010100001000100011111
01010100000111100010011
01010011110010010001001
01010011000100011001101
01010011000000100101111
01010010110001010000111
01010010101001000110011
01010010100110010010101
01010010100100101001011
01010010100011111000001
01010010100010001101101
01010010011000010111001
01010010000111001100011
01010010000101100011101
01010001100110011000011
01010000010101110101001
01010000010000110110111
01001101100010010110001
01001101100010001000111
01001101010001000100111
01001101000100010001111
01001100101100100010011
01001100101100011100001
01001100011000110010101
01001100001011001001011
01001100000101001011101
01001011101010011000001
01001011101001000000111
01001011100101010001001
01001011100010100001011
01001011010001010110001
01001011010000111000011
01001011000110000110101
01001010111001000011001
01001010100111001000101
01001010001110010001011
01001010001100001100111
01001010000101010010111
01001001110110000100011
01001001100101100100101
01001001011001100101001
01001001001101110000011
01001001000010110011101
01001000111000011000111
01001000110100110001011
01001000100011011010011
01001000000100111101101
01001000000010101110111
01000111100100100000111
01000111001100010011001
01000111000011000111001
01000110110000101011001
01000110011010000011011
01000110010100011010011
01000110010010100101101
01000110000011110000111
01000101100010111001001
01000101011000110001011
01000101010011010010101
01000101001101101100001
01000100111100001001101
01000100111001001010011
01000100110001110001101
01000100000110000111111
01000001101001010011101
01000001100100001111011
01000001011000001111101
01000001010101101010101
01000001001011011100101
01000001000001111110011
01000000111100000110111
01000000110011001100111
01000000100111101110001
01000000100111010001111
01000000010011100011111
01000000010010111101011
00111101100001001000101
00111101010010000100011
00111011110110000000001
00111011101000100000011
00111011001001011000001
00111010110001000100011
00111010100101000010101
00111010100001101001001
00111010001110000110001
00111010001010101000101
00111010000011110100001
00111010000000001111101
00111001101000010110001
00111001100101000101001
00111001100010110001001
00111001010100101001001
00111001010100010000111
00111001010011010010001
00111001000101001010011
00111000111010010000101
00111000110010001101001
00111000101100111000001
00111000010100010111001
00111000001000110101101
00111000001000011011011
00111000000110101100011
00111000000011100011011
00111000000001011100111
00110111011000001000011
00110111010001000101001
00110110101000100001101
00110110100011010010001
00110110010101010000011
00110110010010100001011
00110110001100001011001
00110101100110000001011
00110101011001000010101
00110101000000111001101
00110101000000110110011
00110100110100100110001
00110100001010011110001
00110100000111011001001
00110011100100010010011
00110011100011100000101
00110011100000111100001
00110011011000110000101
00110011000101100110001
00110011000010000110111
00110010110000010011101
00110010101000011000111
00110010100010010101011
00110010011001100010011
00110010010111101000001
00110010001110110000011
00110001110000101000111
00110001001011001001101
00110000101011100110001
00110000011111000000111
00110000011110100011001
00110000000100100111111
00101101001011000100101
00101100111100001000011
00101100100010000110111
00101100100001100011101
00101100001101010101001
00101100001010111001001
00101100000100111000111
00101011111000000100101
00101011100000011001011
00101011011000001011001
00101011000100110011001
00101011000010110000111
00101010111100010001001
00101010101001010010011
00101010100110000001111
00101010011101100000101
00101010011010110010001
00101010010101011100001
00101010010101000011011
00101000101011001100011
00101000100111110010001
00101000011010100001111
00101000001001111110001
00100111100110100010001
00100111010000000011111
00100111001110000001101
00100111001101000010011
00100110010010010111001
00100110010001101000111
00100101110100001101001
00100101101001001110001
00100001110010001110011
00100001011101100001011
00100001010110011100101
00100001001110101101001
00100001000001110111101
00100000111100110000111
00100000110110111001001
00100000101111001011001
00100000101000101101111
00100000011011000111101
00100000000111110101011
00011011001011100001001
00011011000101101000101
00011010111000011010001
00011010110100100000111
00011010100110100011001
00011010010101110010001
00011010010011000011101
00011010010010010100111
00011010000001010111011
00011001110100001100101
00011001101110001001001
00011001100011011100001
00011001011101000110001
00011001010111000001011
00011001001010001110011
00011001001000101011101
00011001000110111010001
00011001000101010011101
00011001000001101101011
00011000111011100000011
00011000110111001010001
00011000110000100111011
00011000101111000100101
00011000101110010010011
00011000100100011101011
00011000100001110001111
00011000100001101110101
00011000011100001001111
00011000011011010101001
00011000001101100010111
00010111100110001000101
00010111010000010110101
00010110001011000001111
00010100111000101101001
00010001111100010101001
00010001111100001010011
00010001110001010110011
00010001101100100001111
00010001100110100110011
00010001011010101001011
00010001010101100100111
00010001001101011001011
00010001000110010101111
00010000111001110100101
00010000110011110011001
00010000101001011111001
00010000100011000111111
00010000011100101110101
00010000010101001111011
00010000001111111100001
00010000001011011010111
00001111101001100010001
00001111100000100101101
00001111011010010001001
00001111000100011101001
00001110110100001010101
00001110110011000000111
00001110110001001101001
00001110011100010000111
00001110001111000100011
00001110001000111010011
00001110000111111000001
00001110000010001101111
00001101111000100000111
00001101110011100001001
00001101101100000101011
00001101101001011001001
00001101100100011010011
00001101011010101010001
00001101001011010010011
00001101000111100110001
00001100101100110001101
00001100100010110011011
00001100100000011111101
00001100011111000010101
00001100010011101100101
00001100010001111011001
00001100010000110101111
00001100000100101111011
00001001111010000011011
00001001111001001010101
00001001110100110010101
00001001011010010110101
00001001010010011001111
00001001001101001101101
00001000111100001111001
00001000011110110100011
00001000001100010111111
00000101111010011000011
00000101110101100010011
00000101100100101011101
00000101100001011100111
00000101011100011110001
00000101010101010101011
00000101001001101011011
00000100110110010010111
00000100101011001101101
00000100100110111100011
00000100011110101000111
00000100001101111010101
00000011111110100000011
00000011111011010010001
00000011110100101110001
00000011110100010001111
00000011110001100011101
00000011101010100110101
00000011100101100101011
00000011100101011010101
00000011011100001101011
00000011011010111100001
00000011011001010101101
00000011010110101001101
00000011010110010110011
00000011010011110001011
00000011010011001110101
00000011001000011110111
00000011000111100010111
00000011000010101111011
00000010111100100101101
00000010110101010111001
00000010110011100110011
00000010110011011001101
00000010110000001111111
00000010101110111000101
00000010101110000111011
00000010101011110101001
00000010100100110110111
00000010100001111011011
00000010011101001011101
00000010011000111001111
00000010010111000101111
00000010001111101001011
00000010001111010110101
00000010001100111111001
00000010001001100111111
00000010000110011011111
00000001111111000001101
00000001110000111101101
00000001101110110011001
00000001101110001100111
00000001101011110000111
00000001011101010010111
00000001000111011111001
00000000111101011100011
00000000111010101011101
00000000111010010101111
00000000110101101001111
00000000010111111010011
00000000010110110111101


==> anc/a23.6.11.3539.txt <==
# A(23,6,11) explicit code size 3539 — exceeds best surviving 3535H; printed (lost) 1990 LB 3585 still unbeaten
$BASE=10
01111101101010110000000
11011110011010110000000
11110110100110110000000
11111001010110110000000
11111010101001110000000
11110101011001110000000
11011101100101110000000
01111110010101110000000
11110101101100101000000
11111010011100101000000
01111111000110101000000
10111100110110101000000
10111111001001101000000
01111100111001101000000
11111001100011101000000
11110110010011101000000
10111110101100011000000
01111101011100011000000
11111011001010011000000
11110100111010011000000
11110111000101011000000
11111000110101011000000
01111110100011011000000
10111101010011011000000
01111110101100100100000
10111101011100100100000
11110111001010100100000
11111000111010100100000
11111011000101100100000
11110100110101100100000
10111110100011100100000
01111101010011100100000
11111001101100010100000
11110110011100010100000
10111111000110010100000
01111100110110010100000
01111111001001010100000
10111100111001010100000
11110101100011010100000
11111010010011010100000
11011101101010001100000
01111110011010001100000
11111010100110001100000
11110101010110001100000
11110110101001001100000
11111001011001001100000
01111101100101001100000
11011110010101001100000
11101101111000100010000
11011110110100100010000
10111111010010100010000
01111100011110100010000
01111111100001100010000
10111100101101100010000
11011101001011100010000
11101110000111100010000
01111110111000010010000
10111101110100010010000
11011111100010010010000
11101100101110010010000
11101111010001010010000
11011100011101010010000
10111110001011010010000
01111101000111010010000
11011111011000001010000
11101111100100001010000
01111101110010001010000
10111101001110001010000
10111110110001001010000
01111110001101001010000
11101100011011001010000
11011100100111001010000
10111100011000111010000
01111100100100111010000
11101101000010111010000
11011110000001111010000
10111111101000000110000
01111111010100000110000
11101110110010000110000
11011110001110000110000
11011101110001000110000
11101101001101000110000
01111100101011000110000
10111100010111000110000
11011100101000110110000
11101100010100110110000
01111110000010110110000
10111101000001110110000
01111101001000101110000
10111110000100101110000
11011100010010101110000
11101100100001101110000
11101110001000011110000
11011101000100011110000
10111100100010011110000
01111100010001011110000
10111110111000100001000
01111101110100100001000
11101111100010100001000
11011100101110100001000
11011111010001100001000
11101100011101100001000
01111110001011100001000
10111101000111100001000
11011101111000010001000
11101110110100010001000
01111111010010010001000
10111100011110010001000
10111111100001010001000
01111100101101010001000
11101101001011010001000
11011110000111010001000
01111111101000001001000
10111111010100001001000
11011110110010001001000
11101110001110001001000
11101101110001001001000
11011101001101001001000
10111100101011001001000
01111100010111001001000
11101100101000111001000
11011100010100111001000
10111110000010111001000
01111101000001111001000
11101111011000000101000
11011111100100000101000
10111101110010000101000
01111101001110000101000
01111110110001000101000
10111110001101000101000
11011100011011000101000
11101100100111000101000
01111100011000110101000
10111100100100110101000
11011101000010110101000
11101110000001110101000
11011110001000101101000
11101101000100101101000
01111100100010101101000
10111100010001101101000
10111101001000011101000
01111110000100011101000
11101100010010011101000
11011100100001011101000
11110101101010000011000
11111010011010000011000
01111110100110000011000
11011101010110000011000
11011110101001000011000
01111101011001000011000
11111001100101000011000
11110110010101000011000
10111101100000101011000
01111110010000101011000
11111000000110101011000
11110100001001101011000
11110110100000011011000
11111001010000011011000
01111100001010011011000
10111100000101011011000
11111010100000100111000
11110101010000100111000
10111100001010100111000
01111100000101100111000
01111101100000010111000
10111110010000010111000
11110100000110010111000
11111000001001010111000
01111111011000100000100
10111111100100100000100
11011101110010100000100
11101101001110100000100
11101110110001100000100
11011110001101100000100
10111100011011100000100
01111100100111100000100
11101111101000010000100
11011111010100010000100
10111110110010010000100
01111110001110010000100
01111101110001010000100
10111101001101010000100
11011100101011010000100
11101100010111010000100
10111101111000001000100
01111110110100001000100
11101111010010001000100
11011100011110001000100
11011111100001001000100
11101100101101001000100
01111101001011001000100
10111110000111001000100
11011101001000111000100
11101110000100111000100
01111100010010111000100
10111100100001111000100
11011110111000000100100
11101101110100000100100
01111111100010000100100
10111100101110000100100
10111111010001000100100
01111100011101000100100
11101110001011000100100
11011101000111000100100
10111110001000110100100
01111101000100110100100
11101100100010110100100
11011100010001110100100
11101100011000101100100
11011100100100101100100
10111101000010101100100
01111110000001101100100
01111100101000011100100
10111100010100011100100
11011110000010011100100
11101101000001011100100
01111101101100000010100
10111110011100000010100
11110111000110000010100
11111000110110000010100
11111011001001000010100
11110100111001000010100
10111101100011000010100
01111110010011000010100
11111001100000110010100
11110110010000110010100
10111100000110110010100
01111100001001110010100
01111111000000011010100
11011100110000011010100
11110100001100011010100
11111000000011011010100
11011111000000100110100
01111100110000100110100
11111000001100100110100
11110100000011100110100
11110101100000001110100
11111010010000001110100
01111100000110001110100
10111100001001001110100
11111010101100000001100
11110101011100000001100
10111111001010000001100
01111100111010000001100
01111111000101000001100
10111100110101000001100
11110110100011000001100
11111001010011000001100
01111110100000110001100
10111101010000110001100
11110100001010110001100
11111000000101110001100
11110111000000101001100
11111000110000101001100
01111100001100101001100
11011100000011101001100
11111011000000010101100
11110100110000010101100
11011100001100010101100
01111100000011010101100
10111110100000001101100
01111101010000001101100
11111000001010001101100
11110100000101001101100
11011100011000100011100
11101100100100100011100
01111101000010100011100
10111110000001100011100
10111100101000010011100
01111100010100010011100
11101110000010010011100
11011101000001010011100
11101101001000001011100
11011110000100001011100
10111100010010001011100
01111100100001001011100
01111110001000000111100
10111101000100000111100
11011100100010000111100
11101100010001000111100
11011111101000100000010
11101111010100100000010
01111110110010100000010
10111110001110100000010
10111101110001100000010
01111101001101100000010
11101100101011100000010
11011100010111100000010
10111111011000010000010
01111111100100010000010
11101101110010010000010
11011101001110010000010
11011110110001010000010
11101110001101010000010
01111100011011010000010
10111100100111010000010
11101110111000001000010
11011101110100001000010
10111111100010001000010
01111100101110001000010
01111111010001001000010
10111100011101001000010
11011110001011001000010
11101101000111001000010
01111110001000111000010
10111101000100111000010
11011100100010111000010
11101100010001111000010
01111101111000000100010
10111110110100000100010
11011111010010000100010
11101100011110000100010
11101111100001000100010
11011100101101000100010
10111101001011000100010
01111110000111000100010
11101101001000110100010
11011110000100110100010
10111100010010110100010
01111100100001110100010
10111100101000101100010
01111100010100101100010
11101110000010101100010
11011101000001101100010
11011100011000011100010
11101100100100011100010
01111101000010011100010
10111110000001011100010
11110110101100000010010
11111001011100000010010
01111111001010000010010
10111100111010000010010
10111111000101000010010
01111100110101000010010
11111010100011000010010
11110101010011000010010
10111110100000110010010
01111101010000110010010
11111000001010110010010
11110100000101110010010
11111011000000101010010
11110100110000101010010
11011100001100101010010
01111100000011101010010
11110111000000010110010
11111000110000010110010
01111100001100010110010
11011100000011010110010
01111110100000001110010
10111101010000001110010
11110100001010001110010
11111000000101001110010
10111101101100000001010
01111110011100000001010
11111011000110000001010
11110100110110000001010
11110111001001000001010
11111000111001000001010
01111101100011000001010
10111110010011000001010
11110101100000110001010
11111010010000110001010
01111100000110110001010
10111100001001110001010
11011111000000011001010
01111100110000011001010
11111000001100011001010
11110100000011011001010
01111111000000100101010
11011100110000100101010
11110100001100100101010
11111000000011100101010
11111001100000001101010
11110110010000001101010
10111100000110001101010
01111100001001001101010
01111100101000100011010
10111100010100100011010
11011110000010100011010
11101101000001100011010
11101100011000010011010
11011100100100010011010
10111101000010010011010
01111110000001010011010
10111110001000001011010
01111101000100001011010
11101100100010001011010
11011100010001001011010
11011101001000000111010
11101110000100000111010
01111100010010000111010
10111100100001000111010
11111001101010000000110
11110110011010000000110
11011110100110000000110
01111101010110000000110
01111110101001000000110
11011101011001000000110
11110101100101000000110
11111010010101000000110
01111101100000101000110
10111110010000101000110
11110100000110101000110
11111000001001101000110
11111010100000011000110
11110101010000011000110
10111100001010011000110
01111100000101011000110
11110110100000100100110
11111001010000100100110
01111100001010100100110
10111100000101100100110
10111101100000010100110
01111110010000010100110
11111000000110010100110
11110100001001010100110
10111101001000100010110
01111110000100100010110
11101100010010100010110
11011100100001100010110
11011110001000010010110
11101101000100010010110
01111100100010010010110
10111100010001010010110
01111100011000001010110
10111100100100001010110
11011101000010001010110
11101110000001001010110
11101100101000000110110
11011100010100000110110
10111110000010000110110
01111101000001000110110
11101110001000100001110
11011101000100100001110
10111100100010100001110
01111100010001100001110
01111101001000010001110
10111110000100010001110
11011100010010010001110
11101100100001010001110
11011100101000001001110
11101100010100001001110
01111110000010001001110
10111101000001001001110
10111100011000000101110
01111100100100000101110
11101101000010000101110
11011110000001000101110
00011111111111000000000
00011111110000111100000
00011100001111111100000
00011111001100110011000
00011100110011110011000
00011100111100001111000
00011111000011001111000
00011110101010101010100
00011101010101101010100
00011101011010010110100
00011110100101010110100
00011101100110011001100
00011110011001011001100
00011110010110100101100
00011101101001100101100
00011110010110011010010
00011101101001011010010
00011101100110100110010
00011110011001100110010
00011101011010101001010
00011110100101101001010
00011110101010010101010
00011101010101010101010
00011100111100110000110
00011111000011110000110
00011111001100001100110
00011100110011001100110
00011111110000000011110
00011100001111000011110
00011100000000111111110
10001111011101100010000
10001110001110111010000
10001101110001111010000
10001111101011001010000
10001111100100110110000
10001100011011110110000
10001101111110000110000
10001111010010011110000
10001100101101011110000
10001100111100110011000
10001111000011110011000
10001111001100001111000
10001111101110010001000
10001111011000111001000
10001101001101110101000
10001101011010101010100
10001110101010010110100
10001101010101010110100
10001111011011010000100
10001101111000110100100
10001101001110011100100
10001101110010010011100
10001110001101010011100
10001111101000100011100
10001101000100111011100
10001101001011000111100
10001100011000011111100
10001101101001011001100
10001101100110011010010
10001110011001011010010
10001101101001100110010
10001101111101010000010
10001101001011111000010
10001111101000011100010
10001111010100010011010
10001100101011010011010
10001101001110100011010
10001101111000001011010
10001110001000110111010
10001101000001011111010
10001101011010010101010
10001100011110010010110
10001111100001010010110
10001100101000111010110
10001101001101001010110
10001101000010110110110
10001111011000000110110
10001111001100110000110
10001100100010011101110
10001101110001000101110
10001110001110000101110
10001100010100110101110
10001100011011001001110
10001111100100001001110
10001110000001111001110
10001100101101100001110
10001111010010100001110
10001111000011001100110
10001100111100001100110
10001100110011110000110
10001100010001101110110
10001100100111000110110
10001110110010001010110
10001110100101010101010
10001101010101101001010
10001110101010101001010
10001100100100101111010
10001110000111001011010
10001110110001100011010
10001110001101101100010
10001101110010101100010
10001100010111011100010
10001110111011000100010
10001110110100111000010
10001111100111100000010
10001110010110100110010
10001110011001100101100
10001101100110100101100
10001110010110011001100
10001110000010101111100
10001110110100000111100
10001100010111100011100
10001100101011101100100
10001111010100101100100
10001110110001011100100
10001110000111110100100
10001101110111001000100
10001110111110100000100
10001110100101101010100
10001111100001101101000
10001100011110101101000
10001111010111000101000
10001110110010110101000
10001110111101001001000
10001100100111111001000
10001100110011001111000
10001110110111010010000
10001110111000101110000
10001101000111101110000
10001101111011100001000
10001101110100011101000
10001110001011011101000
10001111100010111000100
10001100011101111000100
10001111101101000100100
10001100101110001011100
10001111010001001011100
10001100100001110111100
10001111011110001000010
10001100101110110100010
10001111010001110100010
10001100010010111011010
10001111100010000111010
10001100011101000111010
10001101110100100010110
10001110001011100010110
10001110000100011110110
10001110111000010001110
10001101000111010001110
10001101001000101101110
01001111111100110000000
01001110101111101000000
01001101011111010100000
01001111110011001100000
01001101110111100010000
01001110110010111010000
01001110111101000110000
01001110000111011110000
01001110111011010001000
01001101111110001001000
01001110001110110101000
01001110110100101101000
01001111001111000011000
01001110011100011011000
01001110010011100111000
01001111100111010000100
01001111011101001000100
01001111010010110100100
01001100010111101100100
01001111111010000010100
01001101010110011010100
01001110100110100110100
01001100110110110001100
01001110011010101001100
01001110010101010101100
01001111000110001101100
01001111010100100011100
01001100011110000111100
01001111011011100000010
01001100011110111000010
01001111101110000100010
01001111010100011100010
01001111000110110010010
01001110010101101010010
01001110011010010110010
01001100110110001110010
01001111110101000001010
01001110100110011001010
01001101010110100101010
01001100010111010011010
01001111010010001011010
01001100111111000000110
01001110010011011000110
01001110011100100100110
01001110110100010010110
01001110001110001010110
01001110000111100001110
01001110110010000101110
01001100000011001111110
01001101010000010111110
01001110100000101011110
01001100001100110011110
01001110001000011101110
01001101001101000101110
01001101000010111001110
01001101111000100001110
01001101000100101110110
01001110000001110110110
01001101110001001010110
01001101001011010010110
01001100110000111100110
01001101100011100100110
01001101101100011000110
01001100011000101111010
01001100100010110111010
01001100101101001011010
01001111101000010011010
01001100000101111101010
01001110101001100101010
01001101011001011001010
01001111001001001110010
01001101100101010110010
01001101101010101010010
01001100111001110010010
01001100101011011100010
01001111100001111000010
01001100100100011111100
01001111100001000111100
01001100010001111011100
01001100101011100011100
01001100111001001101100
01001101101010010101100
01001101100101101001100
01001111001001110001100
01001100001010111110100
01001101011001100110100
01001110101001011010100
01001111101000101100100
01001100101101110100100
01001111000000111111000
01001101101100100111000
01001101100011011011000
01001101001011101101000
01001101110001110101000
01001101111000011110000
01001101001101111010000
01001101100110111100000
01001110011001111100000
01001101011010110011000
01001110100101110011000
01001110101010001111000
01001101010101001111000
01001100111100101010100
01001111000011101010100
01001111001100010110100
01001100110011010110100
01001111110000011001100
01001100001111011001100
01001111110000100110010
01001100001111100110010
01001111001100101001010
01001100110011101001010
01001100111100010101010
01001111000011010101010
01001110101010110000110
01001101010101110000110
01001101011010001100110
01001110100101001100110
01001101100110000011110
01001110011001000011110
00101111110101101000000
00101111001100111100000
00101100110011111100000
00101111111010010100000
00101111101101010010000
00101110110100011110000
00101101001011011110000
00101111100010101110000
00101101110111010001000
00101100101110011101000
00101111010001011101000
00101101111000101101000
00101111000110011011000
00101100111001011011000
00101111110000110011000
00101110111000111000100
00101101000111111000100
00101111101110001000100
00101111100001110100100
00101101101001101010100
00101101010000111110100
00101101100110010110100
00101101011010011001100
00101110100101011001100
00101101101100110001100
00101101100011001101100
00101100100010111011100
00101101110100001011100
00101111010010111000010
00101100101101111000010
00101101111011001000010
00101101110100110100010
00101110101010011010010
00101101010101011010010
00101101100011110010010
00101101101100001110010
00101101100110101001010
00101110100000111101010
00101101101001010101010
00101101001000111011010
00101111100001001011010
00101100110110011000110
00101111001001011000110
00101111110000001100110
00101101111000010010110
00101100100001011110110
00101111100010010001110
00101101000100011101110
00101100001010010111110
00101100110011000011110
00101111001100000011110
00101100000101101011110
00101100010010101101110
00101101001011100001110
00101110110100100001110
00101100011101010001110
00101110001000101110110
00101111010001100010110
00101100101110100010110
00101110000111010010110
00101100111001100100110
00101111000110100100110
00101100001111001100110
00101101000111000111010
00101110111000000111010
00101100010001110111010
00101100011110001011010
00101110010110010101010
00101110101111000001010
00101110011001101001010
00101110100101100110010
00101101011010100110010
00101110010011001110010
00101110011100110010010
00101111011101000100010
00101110001011110100010
00101100101101000111100
00101111010010000111100
00101110000100110111100
00101110001011001011100
00101101010101100101100
00101110101010100101100
00101110011100001101100
00101110010011110001100
00101110011001010110100
00101101011111000010100
00101110010110101010100
00101110110111000100100
00101100011110110100100
00101111001001100111000
00101100110110100111000
00101100001111110011000
00101110000111101101000
00101111011110100001000
00101100011101101110000
00101110111011100010000
00101110011111011000000
00101101101111100100000
00101110101100101011000
00101101010011101011000
00101101011100010111000
00101110100011010111000
00101111001010110010100
00101100110101110010100
00101100111010001110100
00101111000101001110100
00101111111001000001100
00101100001001111101100
00101111110110000010010
00101100000110111110010
00101100111010110001010
00101111000101110001010
00101111001010001101010
00101100110101001101010
00101101011100101000110
00101110100011101000110
00101110101100010100110
00101101010011010100110
00101110010000011011110
00101101100000100111110
10010111101110100010000
10010100011110011110000
10010111100001011110000
10010101101111011000000
10010111111100001100000
10010110101010111100000
10010101011100101011000
10010110100011101011000
10010100111111000011000
10010101101001110011000
10010101100110001111000
10010110011001001111000
10010100110000111111000
10010110101100010111000
10010100101101101101000
10010111110000101010100
10010100001111101010100
10010110100110011010100
10010101011001011010100
10010100111010110010100
10010111001010001110100
10010100110101001110100
10010110101001100110100
10010110111011001000100
10010110001000111011100
10010101111000000111100
10010101101010101001100
10010100111100011001100
10010110011010101010010
10010101100101101010010
10010111001100011010010
10010100110011011010010
10010111111001000010010
10010100001001111110010
10010100111100100110010
10010101101010010110010
10010101111000111000010
10010110110100001011010
10010101001011001011010
10010110101001011001010
10010100111010001101010
10010100101101010010110
10010100100010101110110
10010110101100101000110
10010101101001001100110
10010101100000011011110
10010110101010000011110
10010100001100001111110
10010100010001011101110
10010111100001100001110
10010100011110100001110
10010110010000100111110
10010100000011110011110
10010101010101000011110
10010110100011010100110
10010101011100010100110
10010111000000111100110
10010110010110001100110
10010110011001110000110
10010101100110110000110
10010111001111000000110
10010101010011101000110
10010111010010010010110
10010100001111010101010
10010111110000010101010
10010101011001100101010
10010110100110100101010
10010111000101001101010
10010100110101110001010
10010111001010110001010
10010101010110011001010
10010101000100110111010
10010101110111000100010
10010110000111111000010
10010110010101010110010
10010111000011100110010
10010101100101010101100
10010110011010010101100
10010100110011100101100
10010111001100100101100
10010100000110111101100
10010111110110000001100
10010111000011011001100
10010110010101101001100
10010110000111000111100
10010101001011110100100
10010110110100110100100
10010101010110100110100
10010111000101110010100
10010111010010101101000
10010111011101010001000
10010101010011010111000
10010110010110110011000
10010110011111100100000
10010101010101111100000
10010111110011110000000
10010111010111001010000
10010111011000110110000
10010100100111110110000
10010111100100111001000
10010100011011111001000
10010111101011000101000
10010101111101100000100
10010101110010011100100
10010110001101011100100
10010101001110010011100
10010110110001010011100
10010101000001101111100
10010110111110010000010
10010101001110101100010
10010110110001101100010
10010101110010100011010
10010110001101100011010
10010110000010011111010
10010100010100111010110
10010111100100000110110
10010100011011000110110
10010111011000001001110
10010100100111001001110
10010100101000110101110
01010100101011111010000
01010111010100111010000
01010111011011000110000
01010101011111101000000
01010111111001011000000
01010111000011111100000
01010100110101101011000
01010111001010101011000
01010110010011011011000
01010101101100011011000
01010100001111001111000
01010111110000001111000
01010101100011100111000
01010111000101010111000
01010111100111001001000
01010110011001101010100
01010101100110101010100
01010111110101000010100
01010101010011110010100
01010110100011001110100
01010101011100001110100
01010100000101111110100
01010101101001010110100
01010101110001101100100
01010101001101100011100
01010101000010011111100
01010101010101011001100
01010111001001001101100
01010110100101011010010
01010101011010011010010
01010101101111000010010
01010111001001110010010
01010100111001001110010
01010111000110001110010
01010101100000111110010
01010101010101100110010
01010101001101011100010
01010101110001010011010
01010110000001101111010
01010101101001101001010
01010101010011001101010
01010100010111001010110
01010111101000001010110
01010111000101101000110
01010101100011011000110
01010101010000101011110
01010100001001011011110
01010111000011000011110
01010111010100000101110
01010100101011000101110
01010100100100111001110
01010110100000010111110
01010100000110100111110
01010100111100000011110
01010111001010010100110
01010100110101010100110
01010101101100100100110
01010110010011100100110
01010111110000110000110
01010100001111110000110
01010110011100011000110
01010100111010101000110
01010100011000110110110
01010101100110010101010
01010110011001010101010
01010100001010111101010
01010110101100001101010
01010101011100110001010
01010110100011110001010
01010111111010000001010
01010110010110101001010
01010110001110010011010
01010110110010011100010
01010110111101100000010
01010110101010100110010
01010100110110110010010
01010101011010100101100
01010110100101100101100
01010110010000111101100
01010100110110001101100
01010111000110110001100
01010100111001110001100
01010110011111000001100
01010110101010011001100
01010110110010100011100
01010110001110101100100
01010101111110010000100
01010110010110010110100
01010110101100110010100
01010111101000110101000
01010100010111110101000
01010100111010010111000
01010110011100100111000
01010110101111010100000
01010111110110100100000
01010100111100111100000
01010110111110001010000
01010110110001110110000
01010101001110110110000
01010110001101111001000
01010101110010111001000
01010101111101000101000
01010111101011100000100
01010100011011011100100
01010111100100011100100
01010100100111010011100
01010111011000010011100
01010100101000101111100
01010111010111010000010
01010100100111101100010
01010111011000101100010
01010100011011100011010
01010111100100100011010
01010100010100011111010
01010110000010111010110
01010110001101000110110
01010101110010000110110
01010110110001001001110
01010101001110001001110
01010101000001110101110
00110101111101001010000
00110110001101110110000
00110101110010110110000
00110100111111110000000
00110111110101010100000
00110101101001111100000
00110101010101110011000
00110110101010110011000
00110111110011000011000
00110111001001011011000
00110100110110011011000
00110100111001100111000
00110100000011111111000
00110110100101001111000
00110110110001111001000
00110110101111000010100
00110110010101011010100
00110101101010011010100
00110100110011101010100
00110111000011010110100
00110100111100010110100
00110101100101100110100
00110110100000111110100
00110100100111011100100
00110100011011010011100
00110111100100010011100
00110101100011110001100
00110110101001010101100
00110110010011110010010
00110101101100110010010
00110100001111011010010
00110111110000011010010
00110110101001101010010
00110101011001010110010
00110110100110010110010
00110101100011001110010
00110111101011010000010
00110100100111100011010
00110100101000011111010
00110101100101011001010
00110100110011010101010
00110101000001111010110
00110110110001000110110
00110110100101110000110
00110100111001011000110
00110100110000110011110
00110101101001000011110
00110100000101010111110
00110110000010110101110
00110101110010001001110
00110110001101001001110
00110111000000001111110
00110100001010101011110
00110110010110000011110
00110110101010001100110
00110101010101001100110
00110100001100111100110
00110100110110100100110
00110111001001100100110
00110111000110011000110
00110111111100000000110
00110101011010110000110
00110101001110000110110
00110101010000111101010
00110101101010100101010
00110110010101100101010
00110111001100010101010
00110100111100101001010
00110111000011101001010
00110110011010011001010
00110101011111000001010
00110111011000100011010
00110111100100101100010
00110100011011101100010
00110110011100001110010
00110101010110101010010
00110101101100001101100
00110110010011001101100
00110111110000100101100
00110100001111100101100
00110101010110010101100
00110110100110101001100
00110101011001101001100
00110110011100110001100
00110100010100101111100
00110111011000011100100
00110111010111100000100
00110110011010100110100
00110111001100101010100
00110110111110000101000
00110101001110111001000
00110101011010001111000
00110111000110100111000
00110111001111001100000
00110110010110111100000
00110111111010101000000
00110111011110010010000
00110111010001101110000
00110100101110101110000
00110111101101100001000
00110100011101011101000
00110111100010011101000
00110110001011111000100
00110101110100111000100
00110101111011000100100
00110101000111001011100
00110110111000001011100
00110101001000110111100
00110110110111001000010
00110101000111110100010
00110110111000110100010
00110110000100111011010
00110110001011000111010
00110101110100000111010
00110100011101100010110
00110111100010100010110
00110100010010011110110
00110111010001010001110
00110100101110010001110
00110100100001101101110
10011011001111110000000
10011010100101111100000
10011001011010111100000
10011000111111001100000
10011000010111111010000
10011011101000111010000
10011001111011010010000
10011010001011101110000
10011011011011001001000
10011001000111011101000
10011010111000011101000
10011000101011110101000
10011010011001110011000
10011000001100111111000
10011001101001001111000
10011011010001111000100
10011000101110111000100
10011010111101010000100
10011001001101101100100
10011001100101011010100
10011010011010011010100
10011000001111010110100
10011000110011011001100
10011011001100011001100
10011010101001101001100
10011001011001010101100
10011000011101001011100
10011010000001011111100
10011011101101001000010
10011001110001011100010
10011010001110011100010
10011000011101110100010
10011011000011011010010
10011000111100011010010
10011001011001101010010
10011010101001010110010
10011010010101011001010
10011001101010011001010
10011000001111101001010
10011000100001111011010
10011001001101010011010
10011001101001110000110
10011000000011111100110
10011010011001001100110
10011000101011001010110
10011001001000011110110
10011000011000111001110
10011010001011010001110
10011000110000001111110
10011001011010000011110
10011010100101000011110
10011011000000110011110
10011011101000000101110
10011000010111000101110
10011010000100101101110
10011001110100010001110
10011000100100110110110
10011010111000100010110
10011001000111100010110
10011011010100001010110
10011001100110001100110
10011011110011000000110
10011010010110110000110
10011000101110000111010
10011011010001000111010
10011001000010101111010
10011010110010010011010
10011010011010100101010
10011001100101100101010
10011011110000101001010
10011011001100100110010
10011000110011100110010
10011001010110010110010
10011010100110101010010
10011011100010110100010
10011001111110100000010
10011000010010110111100
10011010001110100011100
10011001110001100011100
10011011100010001011100
10011000111100100101100
10011011000011100101100
10011010100110010101100
10011001010110101001100
10011001101010100110100
10011010010101100110100
10011011110000010110100
10011011011110000100100
10011010110010101100100
10011010010110001111000
10011011111100000011000
10011001100110110011000
10011011010100110101000
10011010110111100001000
10011011100111000110000
10011001110100101110000
10011011110110011000000
10011011111001100100000
10011011000101101011000
10011000111010101011000
10011000110101010111000
10011011001010010111000
10011010100011110010100
10011001011100110010100
10011001010011001110100
10011010101100001110100
10011001101111000001100
10011001100000111101100
10011010011111000010010
10011010010000111110010
10011001010011110001010
10011010101100110001010
10011010100011001101010
10011001011100001101010
10011000110101101000110
10011011001010101000110
10011011000101010100110
10011000111010010100110
10011000000110011011110
10011000001001100111110
10000010010101001111110
00100001100101001111110
00001001011001001111110
00000110101001001111110
00000101010110001111110
00001010100110001111110
00100010011010001111110
10000001101010001111110
00001010010011010111110
00000101100011010111110
10000000111001010111110
01000011001001010111110
01000000110110010111110
10000011000110010111110
00000110011100010111110
00001001101100010111110
01000001010011100111110
10000010100011100111110
00000100110101100111110
00001011000101100111110
00001000111010100111110
00000111001010100111110
10000001011100100111110
01000010101100100111110
10000001010011011011110
01000010100011011011110
00001000110101011011110
00000111000101011011110
00000100111010011011110
00001011001010011011110
01000001011100011011110
10000010101100011011110
00000110010011101011110
00001001100011101011110
01000000111001101011110
10000011001001101011110
10000000110110101011110
01000011000110101011110
00001010011100101011110
00000101101100101011110
00100010010101110011110
10000001100101110011110
00000101011001110011110
00001010101001110011110
00001001010110110011110
00000110100110110011110
10000010011010110011110
00100001101010110011110
00010010000111011101110
00100001001011011101110
01000000101101011101110
10000011100001011101110
10000000011110011101110
01000011010010011101110
00100010110100011101110
00010001111000011101110
10000001000111101101110
01000010001011101101110
00100000011101101101110
00010011010001101101110
00010000101110101101110
00100011100010101101110
01000001110100101101110
10000010111000101101110
00100000100111110101110
00010000011011110101110
10000010001101110101110
01000010110001110101110
01000001001110110101110
10000001110010110101110
00010011100100110101110
00100011011000110101110
01000011100111000101110
10000011011011000101110
00010010111101000101110
00100001111110000101110
01000000010111111001110
10000000101011111001110
00010001001101111001110
00100001110001111001110
00100010001110111001110
00010010110010111001110
10000011010100111001110
01000011101000111001110
00100011010111001001110
00010011101011001001110
10000001111101001001110
01000010111110001001110
10000010110111010001110
01000001111011010001110
00100011101101010001110
00010011011110010001110
00010001110111100001110
00100010111011100001110
01000011011101100001110
10000011101110100001110
01000001000111011110110
10000010001011011110110
00010000011101011110110
00100011010001011110110
00100000101110011110110
00010011100010011110110
10000001110100011110110
01000010111000011110110
00100010000111101110110
00010001001011101110110
10000000101101101110110
01000011100001101110110
01000000011110101110110
10000011010010101110110
00010010110100101110110
00100001111000101110110
10000000010111110110110
01000000101011110110110
00100001001101110110110
00010001110001110110110
00010010001110110110110
00100010110010110110110
01000011010100110110110
10000011101000110110110
00010011010111000110110
00100011101011000110110
01000001111101000110110
10000010111110000110110
00010000100111111010110
00100000011011111010110
01000010001101111010110
10000010110001111010110
10000001001110111010110
01000001110010111010110
00100011100100111010110
00010011011000111010110
10000011100111001010110
01000011011011001010110
00100010111101001010110
00010001111110001010110
00100001110111010010110
00010010111011010010110
10000011011101010010110
01000011101110010010110
01000010110111100010110
10000001111011100010110
00010011101101100010110
00100011011110100010110
00001010010101111100110
00000101100101111100110
10000001011001111100110
00100010101001111100110
00100001010110111100110
10000010100110111100110
00000110011010111100110
00001001101010111100110
01000010011111010100110
10000001101111010100110
00000111111001010100110
00001011110110010100110
00001001011111100100110
00000110101111100100110
10000011110101100100110
01000011111010100100110
00000101011111011000110
00001010101111011000110
01000011110101011000110
10000011111010011000110
10000010011111101000110
01000001101111101000110
00001011111001101000110
00000111110110101000110
10000000100111011111010
01000000011011011111010
00100010001101011111010
00010010110001011111010
00010001001110011111010
00100001110010011111010
01000011100100011111010
10000011011000011111010
00010000010111101111010
00100000101011101111010
01000001001101101111010
10000001110001101111010
10000010001110101111010
01000010110010101111010
00100011010100101111010
00010011101000101111010
01000010000111110111010
10000001001011110111010
00010000101101110111010
00100011100001110111010
00100000011110110111010
00010011010010110111010
10000010110100110111010
01000001111000110111010
00100010110111000111010
00010001111011000111010
10000011101101000111010
01000011011110000111010
00100001000111111011010
00010010001011111011010
10000000011101111011010
01000011010001111011010
01000000101110111011010
10000011100010111011010
00010001110100111011010
00100010111000111011010
01000001110111001011010
10000010111011001011010
00010011011101001011010
00100011101110001011010
00010011100111010011010
00100011011011010011010
01000010111101010011010
10000001111110010011010
10000011010111100011010
01000011101011100011010
00100001111101100011010
00010010111110100011010
10000010010011111101010
01000001100011111101010
00001000111001111101010
00000111001001111101010
00000100110110111101010
00001011000110111101010
01000010011100111101010
10000001101100111101010
00000110011111001101010
00001001101111001101010
01000011111001001101010
10000011110110001101010
10000000111111100101010
00100011001111100101010
00001011110011100101010
00000111111100100101010
00100000111111011001010
10000011001111011001010
00000111110011011001010
00001011111100011001010
00001010011111110001010
00000101101111110001010
10000011111001110001010
01000011110110110001010
00000101010011111110010
00001010100011111110010
01000000110101111110010
10000011000101111110010
10000000111010111110010
01000011001010111110010
00001001011100111110010
00000110101100111110010
10000001011111001110010
01000010101111001110010
00001011110101001110010
00000111111010001110010
00001000111111010110010
00000111001111010110010
10000011110011010110010
00100011111100010110010
00000100111111101010010
00001011001111101010010
00100011110011101010010
10000011111100101010010
01000001011111110010010
10000010101111110010010
00000111110101110010010
00001011111010110010010
00100011100111011100010
00010011011011011100010
10000010111101011100010
01000001111110011100010
01000011010111101100010
10000011101011101100010
00010001111101101100010
00100010111110101100010
00010010110111110100010
00100001111011110100010
01000011101101110100010
10000011011110110100010
10000001110111111000010
01000010111011111000010
00100011011101111000010
00010011101110111000010
00100000010111011111100
00010000101011011111100
10000001001101011111100
01000001110001011111100
01000010001110011111100
10000010110010011111100
00010011010100011111100
00100011101000011111100
01000000100111101111100
10000000011011101111100
00010010001101101111100
00100010110001101111100
00100001001110101111100
00010001110010101111100
10000011100100101111100
01000011011000101111100
00010001000111110111100
00100010001011110111100
01000000011101110111100
10000011010001110111100
10000000101110110111100
01000011100010110111100
00100001110100110111100
00010010111000110111100
10000001110111000111100
01000010111011000111100
00100011011101000111100
00010011101110000111100
10000010000111111011100
01000001001011111011100
00100000101101111011100
00010011100001111011100
00010000011110111011100
00100011010010111011100
01000010110100111011100
10000001111000111011100
00010010110111001011100
00100001111011001011100
01000011101101001011100
10000011011110001011100
01000011010111010011100
10000011101011010011100
00010001111101010011100
00100010111110010011100
00100011100111100011100
00010011011011100011100
10000010111101100011100
01000001111110100011100
00001001010011111101100
00000110100011111101100
10000000110101111101100
01000011000101111101100
01000000111010111101100
10000011001010111101100
00000101011100111101100
00001010101100111101100
01000001011111001101100
10000010101111001101100
00000111110101001101100
00001011111010001101100
00000100111111010101100
00001011001111010101100
00100011110011010101100
10000011111100010101100
00001000111111101001100
00000111001111101001100
10000011110011101001100
00100011111100101001100
10000001011111110001100
01000010101111110001100
00001011110101110001100
00000111111010110001100
01000010010011111110100
10000001100011111110100
00000100111001111110100
00001011001001111110100
00001000110110111110100
00000111000110111110100
10000010011100111110100
01000001101100111110100
00001010011111001110100
00000101101111001110100
10000011111001001110100
01000011110110001110100
00100000111111100110100
10000011001111100110100
00000111110011100110100
00001011111100100110100
10000000111111011010100
00100011001111011010100
00001011110011011010100
00000111111100011010100
00000110011111110010100
00001001101111110010100
01000011111001110010100
10000011110110110010100
10000011010111011100100
01000011101011011100100
00100001111101011100100
00010010111110011100100
00010011100111101100100
00100011011011101100100
01000010111101101100100
10000001111110101100100
01000001110111110100100
10000010111011110100100
00010011011101110100100
00100011101110110100100
00100010110111111000100
00010001111011111000100
10000011101101111000100
01000011011110111000100
00000110010101111111000
00001001100101111111000
00100001011001111111000
10000010101001111111000
10000001010110111111000
00100010100110111111000
00001010011010111111000
00000101101010111111000
10000010011111010111000
01000001101111010111000
00001011111001010111000
00000111110110010111000
00000101011111100111000
00001010101111100111000
01000011110101100111000
10000011111010100111000
00001001011111011011000
00000110101111011011000
10000011110101011011000
01000011111010011011000
01000010011111101011000
10000001101111101011000
00000111111001101011000
00001011110110101011000
01000010110111011101000
10000001111011011101000
00010011101101011101000
00100011011110011101000
00100001110111101101000
00010010111011101101000
10000011011101101101000
01000011101110101101000
10000011100111110101000
01000011011011110101000
00100010111101110101000
00010001111110110101000
00010011010111111001000
00100011101011111001000
01000001111101111001000
10000010111110111001000
00010001110111011110000
00100010111011011110000
01000011011101011110000
10000011101110011110000
10000010110111101110000
01000001111011101110000
00100011101101101110000
00010011011110101110000
00100011010111110110000
00010011101011110110000
10000001111101110110000
01000010111110110110000
01000011100111111010000
10000011011011111010000
00010010111101111010000
00100001111110111010000
11100000000000111111110
11100000001111000011110
11100011110000000011110
11100000110011001100110
11100011001100001100110
11100011000011110000110
11100000111100110000110
11100001010101010101010
11100010101010010101010
11100010100101101001010
11100001011010101001010
11100010011001100110010
11100001100110100110010
11100001101001011010010
11100010010110011010010
11100001101001100101100
11100010010110100101100
11100010011001011001100
11100001100110011001100
11100010100101010110100
11100001011010010110100
11100001010101101010100
11100010101010101010100
11100011000011001111000
11100000111100001111000
11100000110011110011000
11100011001100110011000
11100000001111111100000
11100011110000111100000
11100011111111000000000
01110000100010011101110
01110001110001000101110
01110010001110000101110
01110000010100110101110
01110000011011001001110
01110011100100001001110
01110010000001111001110
01110000101101100001110
01110011010010100001110
01110011000011001100110
01110000111100001100110
01110000110011110000110
01110000010001101110110
01110000100111000110110
01110010110010001010110
01110010100101010101010
01110001010101101001010
01110010101010101001010
01110000100100101111010
01110010000111001011010
01110010110001100011010
01110010001101101100010
01110001110010101100010
01110000010111011100010
01110010111011000100010
01110010110100111000010
01110011100111100000010
01110010010110100110010
01110010011001100101100
01110001100110100101100
01110010010110011001100
01110010000010101111100
01110010110100000111100
01110000010111100011100
01110000101011101100100
01110011010100101100100
01110010110001011100100
01110010000111110100100
01110001110111001000100
01110010111110100000100
01110010100101101010100
01110011100001101101000
01110000011110101101000
01110011010111000101000
01110010110010110101000
01110010111101001001000
01110000100111111001000
01110000110011001111000
01110011011101100010000
01110010001110111010000
01110001110001111010000
01110011101011001010000
01110011100100110110000
01110000011011110110000
01110001111110000110000
01110011010010011110000
01110000101101011110000
01110000111100110011000
01110011000011110011000
01110011001100001111000
01110011101110010001000
01110011011000111001000
01110001001101110101000
01110001011010101010100
01110010101010010110100
01110001010101010110100
01110011011011010000100
01110001111000110100100
01110001001110011100100
01110001110010010011100
01110010001101010011100
01110011101000100011100
01110001000100111011100
01110001001011000111100
01110000011000011111100
01110001101001011001100
01110001100110011010010
01110010011001011010010
01110001101001100110010
01110001111101010000010
01110001001011111000010
01110011101000011100010
01110011010100010011010
01110000101011010011010
01110001001110100011010
01110001111000001011010
01110010001000110111010
01110001000001011111010
01110001011010010101010
01110000011110010010110
01110011100001010010110
01110000101000111010110
01110001001101001010110
01110001000010110110110
01110011011000000110110
01110011001100110000110
01110001001000101101110
01110001000111010001110
01110010111000010001110
01110010000100011110110
01110010001011100010110
01110001110100100010110
01110000011101000111010
01110011100010000111010
01110000010010111011010
01110011010001110100010
01110000101110110100010
01110011011110001000010
01110000100001110111100
01110011010001001011100
01110000101110001011100
01110011101101000100100
01110000011101111000100
01110011100010111000100
01110010001011011101000
01110001110100011101000
01110001111011100001000
01110001000111101110000
01110010111000101110000
01110010110111010010000
10110000000011001111110
10110001010000010111110
10110010100000101011110
10110000001100110011110
10110010001000011101110
10110001001101000101110
10110001000010111001110
10110001111000100001110
10110001000100101110110
10110010000001110110110
10110001110001001010110
10110001001011010010110
10110000110000111100110
10110001100011100100110
10110001101100011000110
10110000011000101111010
10110000100010110111010
10110000101101001011010
10110011101000010011010
10110000000101111101010
10110010101001100101010
10110001011001011001010
10110011001001001110010
10110001100101010110010
10110001101010101010010
10110000111001110010010
10110000101011011100010
10110011100001111000010
10110000100100011111100
10110011100001000111100
10110000010001111011100
10110000101011100011100
10110000111001001101100
10110001101010010101100
10110001100101101001100
10110011001001110001100
10110000001010111110100
10110001011001100110100
10110010101001011010100
10110011101000101100100
10110000101101110100100
10110011000000111111000
10110001101100100111000
10110001100011011011000
10110001001011101101000
10110001110001110101000
10110001111000011110000
10110001001101111010000
10110011111100110000000
10110010101111101000000
10110001011111010100000
10110011110011001100000
10110001110111100010000
10110010110010111010000
10110010111101000110000
10110010000111011110000
10110010111011010001000
10110001111110001001000
10110010001110110101000
10110010110100101101000
10110011001111000011000
10110010011100011011000
10110010010011100111000
10110011100111010000100
10110011011101001000100
10110011010010110100100
10110000010111101100100
10110011111010000010100
10110001010110011010100
10110010100110100110100
10110000110110110001100
10110010011010101001100
10110010010101010101100
10110011000110001101100
10110011010100100011100
10110000011110000111100
10110011011011100000010
10110000011110111000010
10110011101110000100010
10110011010100011100010
10110011000110110010010
10110010010101101010010
10110010011010010110010
10110000110110001110010
10110011110101000001010
10110010100110011001010
10110001010110100101010
10110000010111010011010
10110011010010001011010
10110000111111000000110
10110010010011011000110
10110010011100100100110
10110010110100010010110
10110010001110001010110
10110010000111100001110
10110010110010000101110
10110010011001000011110
10110001100110000011110
10110010100101001100110
10110001011010001100110
10110001010101110000110
10110010101010110000110
10110011000011010101010
10110000111100010101010
10110000110011101001010
10110011001100101001010
10110000001111100110010
10110011110000100110010
10110000001111011001100
10110011110000011001100
10110000110011010110100
10110011001100010110100
10110011000011101010100
10110000111100101010100
10110001010101001111000
10110010101010001111000
10110010100101110011000
10110001011010110011000
10110010011001111100000
10110001100110111100000
11010000001010010111110
11010000110011000011110
11010011001100000011110
11010000000101101011110
11010000010010101101110
11010001001011100001110
11010010110100100001110
11010000011101010001110
11010010001000101110110
11010011010001100010110
11010000101110100010110
11010010000111010010110
11010000111001100100110
11010011000110100100110
11010000001111001100110
11010001000111000111010
11010010111000000111010
11010000010001110111010
11010000011110001011010
11010010010110010101010
11010010101111000001010
11010010011001101001010
11010010100101100110010
11010001011010100110010
11010010010011001110010
11010010011100110010010
11010011011101000100010
11010010001011110100010
11010000101101000111100
11010011010010000111100
11010010000100110111100
11010010001011001011100
11010001010101100101100
11010010101010100101100
11010010011100001101100
11010010010011110001100
11010010011001010110100
11010001011111000010100
11010010010110101010100
11010010110111000100100
11010000011110110100100
11010011001001100111000
11010000110110100111000
11010000001111110011000
11010010000111101101000
11010011011110100001000
11010000011101101110000
11010010111011100010000
11010011110101101000000
11010011001100111100000
11010000110011111100000
11010011111010010100000
11010011101101010010000
11010010110100011110000
11010001001011011110000
11010011100010101110000
11010001110111010001000
11010000101110011101000
11010011010001011101000
11010001111000101101000
11010011000110011011000
11010000111001011011000
11010011110000110011000
11010010111000111000100
11010001000111111000100
11010011101110001000100
11010011100001110100100
11010001101001101010100
11010001010000111110100
11010001100110010110100
11010001011010011001100
11010010100101011001100
11010001101100110001100
11010001100011001101100
11010000100010111011100
11010001110100001011100
11010011010010111000010
11010000101101111000010
11010001111011001000010
11010001110100110100010
11010010101010011010010
11010001010101011010010
11010001100011110010010
11010001101100001110010
11010001100110101001010
11010010100000111101010
11010001101001010101010
11010001001000111011010
11010011100001001011010
11010000110110011000110
11010011001001011000110
11010011110000001100110
11010001111000010010110
11010000100001011110110
11010011100010010001110
11010001000100011101110
11010001100000100111110
11010010010000011011110
11010001010011010100110
11010010101100010100110
11010010100011101000110
11010001011100101000110
11010000110101001101010
11010011001010001101010
11010011000101110001010
11010000111010110001010
11010000000110111110010
11010011110110000010010
11010000001001111101100
11010011111001000001100
11010011000101001110100
11010000111010001110100
11010000110101110010100
11010011001010110010100
11010010100011010111000
11010001011100010111000
11010001010011101011000
11010010101100101011000
11010001101111100100000
11010010011111011000000
01101000010001011101110
01101011100001100001110
01101000011110100001110
01101010010000100111110
01101000000011110011110
01101001010101000011110
01101010100011010100110
01101001011100010100110
01101011000000111100110
01101010010110001100110
01101010011001110000110
01101001100110110000110
01101011001111000000110
01101001010011101000110
01101011010010010010110
01101000001111010101010
01101011110000010101010
01101001011001100101010
01101010100110100101010
01101011000101001101010
01101000110101110001010
01101011001010110001010
01101001010110011001010
01101001000100110111010
01101001110111000100010
01101010000111111000010
01101010010101010110010
01101011000011100110010
01101001100101010101100
01101010011010010101100
01101000110011100101100
01101011001100100101100
01101000000110111101100
01101011110110000001100
01101011000011011001100
01101010010101101001100
01101010000111000111100
01101001001011110100100
01101010110100110100100
01101001010110100110100
01101011000101110010100
01101011010010101101000
01101011011101010001000
01101001010011010111000
01101010010110110011000
01101010011111100100000
01101001010101111100000
01101011110011110000000
01101011101110100010000
01101000011110011110000
01101011100001011110000
01101001101111011000000
01101011111100001100000
01101010101010111100000
01101001011100101011000
01101010100011101011000
01101000111111000011000
01101001101001110011000
01101001100110001111000
01101010011001001111000
01101000110000111111000
01101010101100010111000
01101000101101101101000
01101011110000101010100
01101000001111101010100
01101010100110011010100
01101001011001011010100
01101000111010110010100
01101011001010001110100
01101000110101001110100
01101010101001100110100
01101010111011001000100
01101010001000111011100
01101001111000000111100
01101001101010101001100
01101000111100011001100
01101010011010101010010
01101001100101101010010
01101011001100011010010
01101000110011011010010
01101011111001000010010
01101000001001111110010
01101000111100100110010
01101001101010010110010
01101001111000111000010
01101010110100001011010
01101001001011001011010
01101010101001011001010
01101000111010001101010
01101000101101010010110
01101000100010101110110
01101010101100101000110
01101001101001001100110
01101001100000011011110
01101010101010000011110
01101000001100001111110
01101000101000110101110
01101000100111001001110
01101011011000001001110
01101000011011000110110
01101011100100000110110
01101000010100111010110
01101010000010011111010
01101010001101100011010
01101001110010100011010
01101010110001101100010
01101001001110101100010
01101010111110010000010
01101001000001101111100
01101010110001010011100
01101001001110010011100
01101010001101011100100
01101001110010011100100
01101001111101100000100
01101011101011000101000
01101000011011111001000
01101011100100111001000
01101000100111110110000
01101011011000110110000
01101011010111001010000
10101011010100000101110
10101000101011000101110
10101000100100111001110
10101010100000010111110
10101000000110100111110
10101000111100000011110
10101011001010010100110
10101000110101010100110
10101001101100100100110
10101010010011100100110
10101011110000110000110
10101000001111110000110
10101010011100011000110
10101000111010101000110
10101000011000110110110
10101001100110010101010
10101010011001010101010
10101000001010111101010
10101010101100001101010
10101001011100110001010
10101010100011110001010
10101011111010000001010
10101010010110101001010
10101010001110010011010
10101010110010011100010
10101010111101100000010
10101010101010100110010
10101000110110110010010
10101001011010100101100
10101010100101100101100
10101010010000111101100
10101000110110001101100
10101011000110110001100
10101000111001110001100
10101010011111000001100
10101010101010011001100
10101010110010100011100
10101010001110101100100
10101001111110010000100
10101010010110010110100
10101010101100110010100
10101011101000110101000
10101000010111110101000
10101000111010010111000
10101010011100100111000
10101010101111010100000
10101011110110100100000
10101000111100111100000
10101000101011111010000
10101011010100111010000
10101011011011000110000
10101001011111101000000
10101011111001011000000
10101011000011111100000
10101000110101101011000
10101011001010101011000
10101010010011011011000
10101001101100011011000
10101000001111001111000
10101011110000001111000
10101001100011100111000
10101011000101010111000
10101011100111001001000
10101010011001101010100
10101001100110101010100
10101011110101000010100
10101001010011110010100
10101010100011001110100
10101001011100001110100
10101000000101111110100
10101001101001010110100
10101001110001101100100
10101001001101100011100
10101001000010011111100
10101001010101011001100
10101011001001001101100
10101010100101011010010
10101001011010011010010
10101001101111000010010
10101011001001110010010
10101000111001001110010
10101011000110001110010
10101001100000111110010
10101001010101100110010
10101001001101011100010
10101001110001010011010
10101010000001101111010
10101001101001101001010
10101001010011001101010
10101000010111001010110
10101011101000001010110
10101011000101101000110
10101001100011011000110
10101001010000101011110
10101000001001011011110
10101011000011000011110
10101001000001110101110
10101001001110001001110
10101010110001001001110
10101001110010000110110
10101010001101000110110
10101010000010111010110
10101000010100011111010
10101011100100100011010
10101000011011100011010
10101011011000101100010
10101000100111101100010
10101011010111010000010
10101000101000101111100
10101011011000010011100
10101000100111010011100
10101011100100011100100
10101000011011011100100
10101011101011100000100
10101001111101000101000
10101001110010111001000
10101010001101111001000
10101001001110110110000
10101010110001110110000
10101010111110001010000
11001010000010110101110
11001001110010001001110
11001010001101001001110
11001011000000001111110
11001000001010101011110
11001010010110000011110
11001010101010001100110
11001001010101001100110
11001000001100111100110
11001000110110100100110
11001011001001100100110
11001011000110011000110
11001011111100000000110
11001001011010110000110
11001001001110000110110
11001001010000111101010
11001001101010100101010
11001010010101100101010
11001011001100010101010
11001000111100101001010
11001011000011101001010
11001010011010011001010
11001001011111000001010
11001011011000100011010
11001011100100101100010
11001000011011101100010
11001010011100001110010
11001001010110101010010
11001001101100001101100
11001010010011001101100
11001011110000100101100
11001000001111100101100
11001001010110010101100
11001010100110101001100
11001001011001101001100
11001010011100110001100
11001000010100101111100
11001011011000011100100
11001011010111100000100
11001010011010100110100
11001011001100101010100
11001010111110000101000
11001001001110111001000
11001001011010001111000
11001011000110100111000
11001011001111001100000
11001010010110111100000
11001011111010101000000
11001001111101001010000
11001010001101110110000
11001001110010110110000
11001000111111110000000
11001011110101010100000
11001001101001111100000
11001001010101110011000
11001010101010110011000
11001011110011000011000
11001011001001011011000
11001000110110011011000
11001000111001100111000
11001000000011111111000
11001010100101001111000
11001010110001111001000
11001010101111000010100
11001010010101011010100
11001001101010011010100
11001000110011101010100
11001011000011010110100
11001000111100010110100
11001001100101100110100
11001010100000111110100
11001000100111011100100
11001000011011010011100
11001011100100010011100
11001001100011110001100
11001010101001010101100
11001010010011110010010
11001001101100110010010
11001000001111011010010
11001011110000011010010
11001010101001101010010
11001001011001010110010
11001010100110010110010
11001001100011001110010
11001011101011010000010
11001000100111100011010
11001000101000011111010
11001001100101011001010
11001000110011010101010
11001001000001111010110
11001010110001000110110
11001010100101110000110
11001000111001011000110
11001000110000110011110
11001001101001000011110
11001000000101010111110
11001000100001101101110
11001000101110010001110
11001011010001010001110
11001000010010011110110
11001011100010100010110
11001000011101100010110
11001001110100000111010
11001010001011000111010
11001010000100111011010
11001010111000110100010
11001001000111110100010
11001010110111001000010
11001001001000110111100
11001010111000001011100
11001001000111001011100
11001001111011000100100
11001001110100111000100
11001010001011111000100
11001011100010011101000
11001000011101011101000
11001011101101100001000
11001000101110101110000
11001011010001101110000
11001011011110010010000
01100100110000001111110
01100101011010000011110
01100110100101000011110
01100111000000110011110
01100111101000000101110
01100100010111000101110
01100110000100101101110
01100101110100010001110
01100100100100110110110
01100110111000100010110
01100101000111100010110
01100111010100001010110
01100101100110001100110
01100111110011000000110
01100110010110110000110
01100100101110000111010
01100111010001000111010
01100101000010101111010
01100110110010010011010
01100110011010100101010
01100101100101100101010
01100111110000101001010
01100111001100100110010
01100100110011100110010
01100101010110010110010
01100110100110101010010
01100111100010110100010
01100101111110100000010
01100100010010110111100
01100110001110100011100
01100101110001100011100
01100111100010001011100
01100100111100100101100
01100111000011100101100
01100110100110010101100
01100101010110101001100
01100101101010100110100
01100110010101100110100
01100111110000010110100
01100111011110000100100
01100110110010101100100
01100110010110001111000
01100111111100000011000
01100101100110110011000
01100111010100110101000
01100110110111100001000
01100111100111000110000
01100101110100101110000
01100111001111110000000
01100110100101111100000
01100101011010111100000
01100100111111001100000
01100100010111111010000
01100111101000111010000
01100101111011010010000
01100110001011101110000
01100111011011001001000
01100101000111011101000
01100110111000011101000
01100100101011110101000
01100110011001110011000
01100100001100111111000
01100101101001001111000
01100111010001111000100
01100100101110111000100
01100110111101010000100
01100101001101101100100
01100101100101011010100
01100110011010011010100
01100100001111010110100
01100100110011011001100
01100111001100011001100
01100110101001101001100
01100101011001010101100
01100100011101001011100
01100110000001011111100
01100111101101001000010
01100101110001011100010
01100110001110011100010
01100100011101110100010
01100111000011011010010
01100100111100011010010
01100101011001101010010
01100110101001010110010
01100110010101011001010
01100101101010011001010
01100100001111101001010
01100100100001111011010
01100101001101010011010
01100101101001110000110
01100100000011111100110
01100110011001001100110
01100100101011001010110
01100101001000011110110
01100100011000111001110
01100110001011010001110
01100100001001100111110
01100100000110011011110
01100100111010010100110
01100111000101010100110
01100111001010101000110
01100100110101101000110
01100101011100001101010
01100110100011001101010
01100110101100110001010
01100101010011110001010
01100110010000111110010
01100110011111000010010
01100101100000111101100
01100101101111000001100
01100110101100001110100
01100101010011001110100
01100101011100110010100
01100110100011110010100
01100111001010010111000
01100100110101010111000
01100100111010101011000
01100111000101101011000
01100111111001100100000
01100111110110011000000
11111111001100000000001
11111110100000101000001
11111110010000000010011
11111110000010000101001
11111110000001010000101
11111101100000000001101
11111101010000010100001
11111101000010100000011
11111101000001001010001
11111100101000010000011
11111100010100100000101
11111100001010000010101
11111100000110011000001
11111100000101000001011
11111100000000110011001
11111010010001001001001
11111010001001000100011
11111001100010000110001
11111001001001100001001
11111000111000001010001
11111000100101000100101
11111000100100100010011
11111000100011010001001
11111000011000010001101
11111000010100000111001
11111000010011100010001
11110111110001000000001
11110100001111000100001
11110100000001111100001
11110100000000000111111
11110011100100100001001
11110010001110010000011
11110001001000110110001
11110000011101100000011
11110000010100111010001
11101010000100100100111
11101010000011100001101
11101001110110001000001
11101001001001010000111
11101000011001110100001
11100111100000100010011
11100111100000001101001
11100111010010000011001
11100110110000010000111
11100110101110000000101
11100110010001100001011
11100101101000001000111
11100101100010010010101
11100101011000001110001
11100100101001110010001
11100100011101011000001
11100011101100011000001
11100011100001101000101
11100011010100100110001
11100011010001011000011
11100011001011010100001
11100011001010001001101
11100011000111000010011
11100010111010000010011
11100010110110010100001
11100010110010101001001
11100010100011100110001
11100010011101000100101
11100010011000010111001
11100010001110001110001
11100010001000101101011
11100010001000011010111
11100010000111011001001
11100010000001010101111
11100001110101110000001
11100001110001000110011
11100001101000101011001
11100001100000110100111
11100001011000111000101
11100001010001001101101
11100001001100100001111
11100001001011100010101
11100001000110110101001
11100001000100011110101
11100000111010000101101
11100000101100101100101
11100000101100010110011
11100000100110001101011
11100000100010100011111
11100000100001011011101
11100000011110001000111
11100000010011001011011
11100000010010101110101
11100000010001110010111
11100000001101100111001
11100000001011110001011
11011011101010000001001
11011011011001010000001
11011001000000101011101
11011000010110001100011
11011000001000110101011
11011000000010100110111
11011000000001011001111
11010101100100100110001
11010011100011000010101
11010011011000100100101
11010011010011000001011
11010010111100000010101
11010010110001100101001
11010010100000110010111
11010010100000001111101
11010010010010110110001
11010010001101010101001
11010010001010111001001
11010010000110001001111
11010001111100000001011
11010001101000011100101
11010001100001111001001
11010001010000110001111
11010001010000001111011
11010001001110101010001
11010001001110000101101
11010000101010101100011
11010000101001100011011
11010000100111100001101
11010000100111010100011
11010000011011101000101
11010000011011010010011
11010000010110010011101
11010000010101011100101
11001110100100100001011
11001110010110001010001
11001101101001000101001
11001101010011110000001
11001101010010000110101
11001101001010001001011
11001100110010100011001
11001100001100001110101
11001011110001100000011
11001011101100000110001
11001011100110110000001
11001011010100101001001
11001011000101000101101
11001011000000110110011
11001010111001001100001
11001010110010010010101
11001010100001010011011
11001010011101000011001
11001010011011000000111
11001010001110100010011
11001010001110010100101
11001010000101011100011
11001001011100011000011
11001001000010111100101
11001001000010010011111
11001000110111000110001
11001000110000101110011
11001000110000011101101
11001000101111001001001
11001000100101111010001
11001000011010111010001
11001000011000000111111
11001000010110110001011
11001000000111101000111
11000111111000100001001
11000111110100010010001
11000111110010001000011
11000111010000010101101
11000111001010000010111
11000111000110101000101
11000111000010100101011
11000111000001011010101
11000110110100001100101
11000110101001100000111
11000110100110000111001
11000110100010110001101
11000110011010011100001
11000110010111000100011
11000110010101110000101
11000110001111010010001
11000110001000100111101
11000110000100111110001
11000110000100010011111
11000101101010110100001
11000101100111001100001
11000101011001010011001
11000101010110000001111
11000101010000111010011
11000101001111100001001
11000101001100011101001
11000101000101001011011
11000100111101000001101
11000100111001010100011
11000100110110111000001
11000100110101100010011
11000100110000110110101
11000100110000101001111
11000100101110001010011
11000100100101011000111
11000100011110100110001
11000100011010001011101
11000100011001101101001
11000100010010010111011
11000100001010111000111
11000100000101100101111
11000100000011101110011
11000100000011011101101
11000011001101101000011
11000010110100011001011
11000010010001101011101
11000010010000111100111
11000001110011011010001
11000001100100101010111
11000001001101110100101
11000001001001001110111
11000000111100110101001
11000000001100111011101
10111010100100010110001
10111010000101110000011
10111001001010110000101
10111000101100101001001
10111000001100001100111
10110111100000110100001
10110111000010011010001
10110110011110001000001
10110101101011100000001
10110101000100011001101
10110100111000100100101
10110100011100010010011
10110011011000101010001
10110011010110000000111
10110011010001010010101
10110011000000100101111
10110010110110000011001
10110010110101100000101
10110010110001010100011
10110010101011000100101
10110010001100111000101
10110010001010100011011
10110010000100001111011
10110001111001000011001
10110001110100000101101
10110001110010101000101
10110001101101001100001
10110001100001010001111
10110001010010011101001
10110001010001101100011
10110001001000001111101
10110001000111001001011
10110000110000011011011
10110000101110110010001
10110000101010001001111
10110000100111001010101
10110000100001101111001
10110000011011000101011
10110000010101000110111
10110000000011111010011
10110000000011110101101
10101101011001000010011
10101100111111000000001
10101100000000111100111
10101011101010010010001
10101011100010000101101
10101011100000011001011
10101011011100100000101
10101011010001100011001
10101011001011001000011
10101011001000000111011
10101011000000101110101
10101010111000010100101
10101010110000100101011
10101010101001000011101
10101010100110000010111
10101010011010110000011
10101010011010001101001
10101010010101101100001
10101010010100001011101
10101010000111000101011
10101010000010110111001
10101001110000011010101
10101001101010101100001
10101001100001100010111
10101001010110000011011
10101001000111100100101
10101001000111011010001
10101000110100100110101
10101000101110011000011
10101000101001011101001
10101000101000110011011
10101000010110111000101
10101000010101100001111
10101000001100010111101
10101000001011010110011
10100111010101000001101
10100111010011100100001
10100111001110000101001
10100111001000111000011
10100111000001000110111
10100110111001000101001
10100110111000011010001
10100110110011000010101
10100110101100100110001
10100110100100000101111
10100110100011011000011
10100110010100100010111
10100110010100011101001
10100110010010001001111
10100110001101001010101
10100110001011101001001
10100110001010100100111
10100110000110110001011
10100101110110100001001
10100101110100011000011
10100101101000010111001
10100101100011000101011
10100101010100110100101
10100101001101100100011
10100101001011011000101
10100101000010101010111
10100101000001111011001
10100100111001101000011
10100100100111100000111
10100100100100111010101
10100100100010111101001
10100100011001100011101
10100100011000110101011
10100100010110101100011
10100100010011011110001
10100100001010011011011
10100100001001001101111
10100100000110001111101
10100011111001000000111
10100011100110101000011
10100011100000110011101
10100010110000001110111
10100010011101110010001
10100010011101001001011
10100001111000001101011
10100001101111010001001
10100001101110000110101
10100001011010010001111
10100001010010110110011
10100000011110101011001
10100000000111011100111
10011011100000001110011
10011011010000001101101
10011011000110101100001
10011010110000110001101
10011010101011100000011
10011010010011000011101
10011010000001101010111
10011001110101001001001
10011001110000110010011
10011001101100000010111
10011001100011000011011
10011001011101000110001
10011001010111010000101
10011000111001111000001
10011000110110110100001
10011000011000101110101
10011000001011011011001
10011000000111100111001
10010111110010000110001
10010111101010010000101
10010111101000001011001
10010111010101100000011
10010111000010100011101
10010111000001010011011
10010110110101011000001
10010110110010100000111
10010110100111000010011
10010110011100000101011
10010110010000111001011
10010110010000011110101
10010110000011101100101
10010101100000101101011
10010101011110110000001
10010101011011000001101
10010101000011011100011
10010100111000001010111
10010100110100100011101
10010100101100011100011
10010100101011001110001
10010100010111001101001
10010100001001010111101
10010100000110101011011
10010100000110010110111
10001111100000100100111
10001111010000110010101
10001111001101000001011
10001111001001010110001
10001111000111000010101
10001111000101111000001
10001110110011101000001
10001110100100011011001
10001110100011000001111
10001110011100110100001
10001110010010010100111
10001110010001001101011
10001110001100101001101
10001110001010001110011
10001101110101100100001
10001101101100101000011
10001101100011010100101
10001101100010110001011
10001101011100000101101
10001101011011001100001
10001101010000100111011
10001101010000011001111
10001100111010011000101
10001100111001000110101
10001100110110001001011
10001100110100010110011
10001100101001101011001
10001100100101001101101
10001100001101010100111
10001100001010110101101
10001100000101110011011
10001100000011011010111
10000111100110010100011
10000111011001101000101
10000111010100001110011
10000111000101100111001
10000110101101110001001
10000110101000011101101
10000110100001110110011
10000110011011010001011
10000101111010000100111
10000101110001110001101
10000101101100010001111
10000101100011001011101
10000101010111010010011
10000101001000111110101
10000100101010100111011
10000100010101011011101
01111011001000010011001
01111010101111000000001
01111010001010101000101
01111001100000111100001
01111001010001010001011
01111001000101101000101
01111001000011001101001
01111000110001001000111
01111000011000101001011
01111000010010010110101
01111000001001000011111
01110011111000100000011
01110011110100010000101
01110011000010011001011
01110011000001100110101
01110010101001000111001
01110010010101001110001
01110010000011010110011
01110001010110001011001
01110000100100010011111
01101011110001000100101
01101011100010001000111
01101011010000001110011
01101011001001101100001
01101011000110011100001
01101011000100010001111
01101010110101100010001
01101010110011000001011
01101010101000001101101
01101010100000111010011
01101010011100000010111
01101010001011110010001
01101010000100101111001
01101001110100010110001
01101001110000110001101
01101001101100001001011
01101001100111000010101
01101001011000011101001
01101001010111100001001
01101001001000100110111
01101000110010110100011
01101000110010001011101
01101000101110110001001
01101000101110000100111
01101000101001111000101
01101000100001100111011
01101000011101001100011
01101000001101011011001
01101000001010011001111
01100111100110000001011
01100111100100100100101
01100111011100101000001
01100111011001000010101
01100111011000010100011
01100111001000001011011
01100110111010110000001
01100110110001001011001
01100110101000010011101
01100110010010000110111
01100110001101001101001
01100110000010111011001
01100101111001000001011
01100101110010010101001
01100101101101010100001
01100101100011101010001
01100101010001110110001
01100101010000011011101
01100101001110011010001
01100101000100111001011
01100101000011001001111
01100100110110100010101
01100100100101110001101
01100100100011000111101
01100100011011100000111
01100100010110011100101
01100100010100100111011
01100100001100101010111
01100100001100010101111
01100100001010110110011
01100100001010101101101
01100100000101011110011
01100011100101010011001
01100010111100000101011
01100010100111001100101
01100010010001111101001
01100010001100110110101
01100001111100001010101
01100001011010100111001
01100001010101100100111
01100001000110000111111
01100000111001010110101
01100000101111100010011
01100000101010011111001
01100000011111010001101
01011011101100101000001
01011011100011000100011
01011011100000110001011
01011011011000000101011
01011011010110001000101
01011011000101011001001
01011010111000011000011
01011010110100000110011
01011010100011001001101
01011010100010011110001
01011010100000101100111
01011010010000111010101
01011010001101010010011
01011010001100100001111
01011010001001101011001
01011001110110000101001
01011001110000001110101
01011001011101000001101
01011001010111000010011
01011001001010001110011
01011001000100111010011
01011001000011110110001
01011000111001010101001
01011000110111101000001
01011000110010100001111
01011000101101100010101
01011000101010100111001
01011000101000011011101
01011000100110001010111
01011000100100110101101
01011000011110011001001
01011000011100110110001
01011000010001101101101
01011000001011110001101
01011000000110010111011
01010111001110100000011
01010111001101010000101
01010111001000011110001
01010110110011010000101
01010110100010001011011
01010110010111100010001
01010110000001110011101
01010110000001011100111
01010101110011100000011
01010101101011010001001
01010101010001000111101
01010101000010110011011
01010101000010101100111
01010100101110000110101
01010100100101000111011
01010100011110010100011
01010100011000111011001
01010100010101111000011
01010011110000101001101
01010011000100101101011
01010011000011101010011
01010011000011010101101
01010010101101001000111
01010010101001111100001
01010010100110110011001
01010010011010110000111
01010010011010001111001
01010010010101000011111
01010001111010110010001
01010001101010000011111
01010001100101110000111
01010001010110111100001
01010001001100010110111
01010000111100101010011
01010000110011100110101
01010000110011011001011
01010000001111100101011
01010000001111011010101
01001111101100000001101
01001111010011000001101
01001111010000101000111
01001111001010011000101
01001111000101100100011
01001110110000010111001
01001110101100011100001
01001110101011000010011
01001110011000110001011
01001110010001001110101
01001101110101011000001
01001101100000110010111
01001101100000001111011
01001101011100000110011
01001101000110101011001
01001101000110010100111
01001100111010101100001
01001100100111110000011
01001100001001110111001
01001100001001101100111
01001011101000010100111
01001011001010100011101
01001011000101001010111
01001010111001100001101
01001010100011110101001
01001010001110001101011
01001001110001101011001
01001001011100101100101
01001001010011011100011
01001001001101110001011
01001000111010010011011
01001000110101000101111
01001000101011001110101
01001000010111110010101
01000111101101100010001
01000111100001010001111
01000111011110010001001
01000111010010101110001
01000110110100110100011
01000110001011110100101
01000110000111001011101
01000101111011001000101
01000101001011000111011
01000101000100110111101
01000100101110100001111
01000100100010011110111
01000100011101010010111
00111011101001000001011
00111011101000011000101
00111011011100010100001
00111011010100100001011
00111011001110001001001
00111011000111100010001
00111010111010000110001
00111010100010110100101
00111010100001011011001
00111010011000100011101
00111010010011111000001
00111010010010010001111
00111010001000111101001
00111010000101001101101
00111001110100001010011
00111001110011010100001
00111001100101110001001
00111001011001000100111
00111001010010101110001
00111001010000111000111
00111001000101010010111
00111000111110000001011
00111000111101010010001
00111000110001000111101
00111000101101100100011
00111000100110100011101
00111000100010001111011
00111000011111001000101
00111000011000010111011
00111000010101110100101
00111000001110101010011
00111000001011100110101
00111000000011101001111
00110111100011001000101
00110111010010001100011
00110110110100101010001
00110110100000100111011
00110110100000011001111
00110110011011010100001
00110110001000110010111
00110101111100010001001
00110101110001001101001
00110101100100100001111
00110101010100011110001
00110101010000100110111
00110101001101000111001
00110100100110111000011
00110100010111010000111
00110100010001101011011
00110011110000010111001
00110011100100001110101
00110011100010101011001
00110011011010000101101
00110011001010110100011
00110011000101111100001
00110010101100100101101
00110010101100011010011
00110010100011101100011
00110010100011000011111
00110010011111100001001
00110010011001101000111
00110010010110110010101
00110010001101010100111
00110010001010011011101
00110001110010110001011
00110001101001110010101
00110001100110010100111
00110001011100000011111
00110001011011001010011
00110001001111100000111
00110001000011100111011
00110000111010111100001
00110000111010100010111
00110000110101011001101
00110000110100110110011
00110000101001111001011
00110000101001001110111
00110000100111010111001
00110000010110001101111
00101111100101000101001
00101111011010001010001
00101111010100011000101
00101111000100101010011
00101111000010010110011
00101111000001010011101
00101110111010000000111
00101110110001010010011
00101110101101100000101
00101110101011001100001
00101110100110110010001
00101110010111100000011
00101110001110000110101
00101110001100011001011
00101110000010100011111
00101110000010011101101
00101110000001111110001
00101101110101000000111
00101101110010100100101
00101101101010100011001
00101101100100010011011
00101101100001101100011
00101101011110010000011
00101101011001111000001
00101101010110001101001
00101101001101001001101
00101101000011110101001
00101100111000011100011
00101100110100010101101
00101100110010101010011
00101100110001101001101
00101100101011010001101
00101100101000110110101
00101100101000001011111
00101100100111001011001
00101100011011000111001
00101100010100111011001
00101100010100001110111
00101100010011011001011
00101100001110100101011
00101011101100110000011
00101010110110011001001
00101010001001100101111
00101001111001100110001
00101001100100101101101
00101001001100111010101
00101001000011001110111
00100111001011100010011
00100110011000101111001
00100110010111010011001
00100110010001110100111
00100100111110001001101
00100100111101000110011
00011111110010100001001
00011111010011010010001
00011111001010100110001
00011111001000010101101
00011111000111001000011
00011111000100000111011
00011111000001101001101
00011110110110001100001
00011110110001100100101
00011110101001110010001
00011110101000000110111
00011110100100111000101
00011110011101000000111
00011110010101001011001
00011110000010111100011
00011101110010011000011
00011101101100010110001
00011101101011000000111
00011101011000110100011
00011101011000001011101
00011101010001011100101
00011101001110101000101
00011101001001100011011
00011101000100111101001
00011100111001001001011
00011100110111000010101
00011100101111000101001
00011100101010111001001
00011100100101101110001
00011100100001110001111
00011100011101110001001
00011100011011101010001
00011100010100101001111
00011100010011100101011
00011100010010011111001
00011100001100100111101
00011100001100011010111
00011100001010001101111
00011011111001000010101
00011011110101010000011
00011011100110000001111
00011011010010100010111
00011011010000011011011
00011011001101100101001
00011011001011001100101
00011011001001111000011
00011011000100110110101
00011010111100001001101
00011010110011001010011
00011010110000101111001
00011010101110010010101
00011010100100011101011
00011010011100101100011
00011010011001011110001
00011010010111010101001
00011010000111100100111
00011010000001110111011
00011001111010010001101
00011001110100100100111
00011001101111001010001
00011001101000101001111
00011001100010111010101
00011001011110100011001
00011001001111010100011
00011001000110001111101
00011001000010110101111
00011000110101100011011
00011000101101011100101
00011000101000111110011
00011000100011010110111
00011000011110000110111
00011000011001110010111
00011000001101001111011
00011000000101111011101
00010111101101000100011
00010111010010111000101
00010111010001110101001
00010111010001001010111
00010110111000010011011
00010110001110011101001
00010110001011100001111
00010101111000101110001
00010101110100010010111
00010101000111111010001
00010101000111000101111
00010100101101001011101
00010100101011110100011
00010100100010110111101
00010100011101101100101
00001111100000011110101
00001110111100001010011
00001110011010010011101
00001101111101000011001
00001101110011000110011
00001101010110110110001
00001100100110101100111
00001100000111010111101
00000011111111000001101
00000011111100111100001
00000011111010010110101
00000011110010001011111
00000011101110100110011
00000011101010011101011
00000011101001110101101
00000011100101111001011
00000011100011110010111
00000011011110001100111
00000011011100110011011
00000011010110100111101
00000011010011011111001
00000010111001100110111
00000010111001011001111
00000010110101011110101
00000010101011101011101
00000010100000111111111
00000010010111111010011
00000001111110001111001
00000001111101010101011
00000001110111110011001
00000001101101011010111
00000001100111011101101
00000001011111101010101
00000001011011111001011
00000000111111110000111
00000000110011101101111
00000000101111111110001
00000000101111000111111


==> anc/a24.6.10.4214.txt <==
# A(24,6,10) candidate size 4214 — GATE via cwc_gate_dump.py before the word record
$BASE=10
100000111100011110100000
100000111111100001100000
100000100110111101100000
100000110001111011100000
100000101011010111100000
100000111110111000010000
100000101001111110010000
100000110011011101010000
100000100111101011010000
100000111101000111010000
100000101111001100110000
100000011101101010110000
100000001011111001110000
100000011110010101110000
100000101100110011110000
100000000101011111110000
100000111101110010001000
100000100111011110001000
100000111110001101001000
100000101010111011001000
100000110011100111001000
100000110110101010101000
100000011111000110101000
100000011100111001101000
100000110101010101101000
100000000111110011101000
100000010010011111101000
100000011101011100011000
100000010011111010011000
100000111010010110011000
100000111001101001011000
100000011110100011011000
100000001011001111011000
100000100101111000111000
100000111100100100111000
100000101011100010111000
100000110001001110111000
100000110010110001111000
100000101000011101111000
100000100110000111111000
100000111111010100000100
100000110010111110000100
100000101011101101000100
100000111100101011000100
100000100101110111000100
100000011110101100100100
100000111001100110100100
100000111010011001100100
100000010011110101100100
100000011101010011100100
100000001000111111100100
100000000111111100010100
100000110101011010010100
100000011100110110010100
100000011111001001010100
100000110110100101010100
100000010001101111010100
100000110011101000110100
100000101010110100110100
100000111110000010110100
100000100100101110110100
100000100111010001110100
100000101001001011110100
100000110000010111110100
100000101100111100001100
100000011110011010001100
100000001011110110001100
100000011101100101001100
100000101111000011001100
100000000110101111001100
100000111101001000101100
100000100111100100101100
100000110011010010101100
100000101010001110101100
100000101001110001101100
100000110000101101101100
100000100100011011101100
100000101011011000011100
100000110001110100011100
100000100110110010011100
100000111100010001011100
100000100101001101011100
100000110010001011011100
100000101000100111011100
100000001001101100111100
100000000111001010111100
100000010010100110111100
100000010001011001111100
100000000100110101111100
100000001010010011111100
010000110111110101000000
010000111001101111000000
010000111101111000100000
010000110011011110100000
010000011010111101100000
010000010111101011100000
010000111110000111100000
010000111111100010010000
010000010101111110010000
010000111100011101010000
010000110010111011010000
010000011011010111010000
010000110110101100110000
010000011110011010110000
010000111000110110110000
010000111011001001110000
010000011101100101110000
010000110101010011110000
010000101011011101001000
010000100101111011001000
010000001111100111001000
010000000111111100101000
010000101111001010101000
010000110101100110101000
010000110110011001101000
010000101100110101101000
010000100010101111101000
010000101101101100011000
010000111001011010011000
010000100011110110011000
010000111010100101011000
010000101110010011011000
010000001000111111011000
010000101010111000111000
010000001101110010111000
010000100100011110111000
010000100111100001111000
010000001110001101111000
010000000011011011111000
010000101001000111111000
010000100111101110000100
010000001101111101000100
010000101010110111000100
010000101110011100100100
010000111010101010100100
010000100011111001100100
010000111001010101100100
010000101101100011100100
010000001011001111100100
010000101100111010010100
010000110110010110010100
010000110101101001010100
010000101111000101010100
010000000111110011010100
010000100001011111010100
010000001111101000110100
010000100101110100110100
010000101011010010110100
010000000010111110110100
010000101000101101110100
010000100110001011110100
010000001100010111110100
010000101111110000001100
010000110101011100001100
010000011101101010001100
010000111011000110001100
010000111000111001001100
010000011110010101001100
010000110110100011001100
010000101100001111001100
010000011011011000101100
010000110010110100101100
010000111100010010101100
010000010110001110101100
010000010101110001101100
010000110001001011101100
010000011000100111101100
010000111110001000011100
010000010111100100011100
010000011010110010011100
010000110000101110011100
010000110011010001011100
010000011001001101011100
010000010100011011011100
010000111001100000111100
010000100011001100111100
010000010001010110111100
010000010010101001111100
010000110100000101111100
010000100000110011111100
001000111011111001000000
001000101100111111000000
001000010101111101100000
001000100111011011100000
001000110010110111100000
001000111101110100010000
001000011010111110010000
001000001111011101010000
001000111110001011010000
001000101011100111010000
001000100011111100110000
001000110100111010110000
001000101110010110110000
001000101101101001110000
001000110111000101110000
001000000110101111110000
001000110001111110001000
001000100111101101001000
001000010110111011001000
001000110111110000101000
001000101101011100101000
001000111010011010101000
001000011100110110101000
001000011111001001101000
001000111001100101101000
001000101110100011101000
001000110100001111101000
001000111011001100011000
001000110110100110011000
001000110101011001011000
001000010011110101011000
001000111000110011011000
001000100010011111011000
001000011001111000111000
001000001111100100111000
001000111101000010111000
001000101000101110111000
001000101011010001111000
001000001100011011111000
001000011010000111111000
001000111110110010000100
001000101011011110000100
001000111101001101000100
001000001111101011000100
001000011001110111000100
001000111000111100100100
001000010011111010100100
001000110101010110100100
001000110110101001100100
001000111011000011100100
001000100001101111100100
001000101110101100010100
001000111001101010010100
001000011111000110010100
001000011100111001010100
001000111010010101010100
001000101101010011010100
001000010110110100110100
001000100111100010110100
001000110010001110110100
001000110001110001110100
001000100100011101110100
001000010101001011110100
001000000011010111110100
001000110111001010001100
001000101101100110001100
001000101110011001001100
001000110100110101001100
001000100011110011001100
001000000101011111001100
001000101011101000101100
001000111110000100101100
001000001111010010101100
001000011001001110101100
001000011010110001101100
001000001100101101101100
001000101000010111101100
001000110010111000011100
001000100111010100011100
001000010101110010011100
001000000011101110011100
001000010110001101011100
001000100100101011011100
001000110001000111011100
001000101100110000111100
001000001010011100111100
001000100001011010111100
001000111000001001111100
001000100010100101111100
001000001001100011111100
000100111011110110000000
000100110101011111000000
000100001111011110100000
000100101001111101100000
000100100111100111100000
000100100110111110010000
000100101011011011010000
000100001101110111010000
000100101111110000110000
000100111010011100110000
000100110111001010110000
000100011110100110110000
000100011101011001110000
000100110100110101110000
000100111001100011110000
000100101100001111110000
000100111111011000001000
000100010111101110001000
000100110010111101001000
000100011001111011001000
000100111100100111001000
000100101110101100101000
000100100011111010101000
000100110110010110101000
000100110101101001101000
000100101101010011101000
000100000100111111101000
000100001011111100011000
000100111010101010011000
000100101111000110011000
000100101100111001011000
000100111001010101011000
000100100001101111011000
000100010110111000111000
000100110011100100111000
000100011011010010111000
000100111110000001111000
000100011000101101111000
000100110000011011111000
000100010101000111111000
000100111110001110000100
000100111101110001000100
000100011011011101000100
000100110011101011000100
000100010110110111000100
000100111001011010100100
000100101100110110100100
000100101111001001100100
000100111010100101100100
000100001011110011100100
000100100010011111100100
000100101101011100010100
000100110101100110010100
000100110110011001010100
000100100011110101010100
000100101110100011010100
000100000111001111010100
000100111100101000110100
000100011001110100110100
000100110010110010110100
000100010100011110110100
000100010111100001110100
000100110001001101110100
000100011010001011110100
000100111001101100001100
000100110100111010001100
000100011101010110001100
000100011110101001001100
000100110111000101001100
000100111010010011001100
000100001101111000101100
000100101011010100101100
000100100101001110101100
000100100110110001101100
000100000011101101101100
000100101000101011101100
000100001110000111101100
000100100111101000011100
000100101001110010011100
000100001100101110011100
000100001111010001011100
000100101010001101011100
000100000010111011011100
000100100100010111011100
000100110101010000111100
000100100000111100111100
000100010001101010111100
000100111000000110111100
000100010010010101111100
000100100011000011111100
000010110111111010000000
000010101111001111000000
000010101010111110100000
000010110011101101100000
000010011011011011100000
000010111100101110010000
000010111111010001010000
000010100101111101010000
000010001110111011010000
000010010111100111010000
000010101101011010110000
000010111011000110110000
000010111000111001110000
000010101110100101110000
000010100011110011110000
000010001001101111110000
000010111111100100001000
000010001101111110001000
000010010111011101001000
000010111100011011001000
000010100110110111001000
000010110100111100101000
000010111001101010101000
000010010011110110101000
000010111010010101101000
000010110111000011101000
000010100001011111101000
000010101110011100011000
000010011111001010011000
000010110101010110011000
000010110110101001011000
000010011100110101011000
000010101101100011011000
000010110011011000111000
000010101001110100111000
000010011000011110111000
000010011011100001111000
000010000010111101111000
000010101010001011111000
000010110000100111111000
000010011011101110000100
000010101001111011000100
000010110011010111000100
000010111011110000100100
000010101101101100100100
000010011100111010100100
000010110110100110100100
000010110101011001100100
000010011111000101100100
000010101110010011100100
000010111000001111100100
000010110111001100010100
000010111010011010010100
000010010011111001010100
000010111001100101010100
000010110100110011010100
000010100010101111010100
000010100110111000110100
000010111100010100110100
000010010111010010110100
000010001110001110110100
000010001101110001110100
000010010100101101110100
000010100101000111110100
000010100011111100001100
000010101110101010001100
000010111000110110001100
000010111011001001001100
000010101101010101001100
000010001010011111001100
000010010111101000101100
000010001110110100101100
000010100101110010101100
000010111100100001101100
000010100110001101101100
000010001101001011101100
000010010100010111101100
000010011011010100011100
000010110011100010011100
000010101001001110011100
000010101010110001011100
000010110000011101011100
000010011000101011011100
000010000001110111011100
000010101111000000111100
000010000101011100111100
000010110100001010111100
000010100010010110111100
000010100001101001111100
000010000110100011111100
000001101111111100000000
000001111010011111000000
000001111111010010100000
000001011001111110100000
000001111100101101100000
000001101011101011100000
000001001110110111100000
000001110011101110010000
000001010110111101010000
000001100111010111010000
000001110101011100110000
000001000111111010110000
000001101101100110110000
000001101110011001110000
000001110110100011110000
000001100000111111110000
000001111101001110001000
000001111110110001001000
000001011011101101001000
000001001111011011001000
000001101001110111001000
000001011110011100101000
000001101100111010101000
000001111010100110101000
000001111001011001101000
000001101111000101101000
000001011101100011101000
000001111000111100011000
000001110110011010011000
000001100011111001011000
000001110101100101011000
000001111011000011011000
000001010001011111011000
000001100110110100111000
000001110001110010111000
000001010100101110111000
000001010111010001111000
000001110010001101111000
000001100101001011111000
000001000011100111111000
000001010111011110000100
000001110001111101000100
000001100110111011000100
000001111011001100100100
000001110101101010100100
000001100011110110100100
000001110110010101100100
000001111000110011100100
000001010010101111100100
000001110111110000010100
000001011101101100010100
000001101111001010010100
000001111001010110010100
000001111010101001010100
000001101100110101010100
000001011110010011010100
000001110100001111010100
000001101001111000110100
000001001111010100110100
000001011011100010110100
000001111101000001110100
000001011000011101110100
000001001100101011110100
000001101010000111110100
000001110110101100001100
000001101110010110001100
000001101101101001001100
000001000111110101001100
000001110101010011001100
000001100011001111001100
000001100111011000101100
000001010110110010101100
000001110000011110101100
000001110011100001101100
000001010101001101101100
000001000001111011101100
000001100100100111101100
000001001110111000011100
000001101011100100011100
000001111100100010011100
000001011010001110011100
000001011001110001011100
000001101000011011011100
000001001101000111011100
000001111010010000111100
000001101100001100111100
000001100010101010111100
000001001000110110111100
000001001011001001111100
000001100001010101111100
000111011111110000000000
111000011111110000000000
000111111010101100000000
111000111010101100000000
000111101110011010000000
111000101110011010000000
000111110111000110000000
111000110111000110000000
000111110100111001000000
111000110100111001000000
000111101101100101000000
111000101101100101000000
000111111001010011000000
111000111001010011000000
000111011100001111000000
111000011100001111000000
000111100111101000100000
111000100111101000100000
000111110001110100100000
111000110001110100100000
000111111100100010100000
111000111100100010100000
000111101001001110100000
111000101001001110100000
000111101010110001100000
111000101010110001100000
000111110010001011100000
111000110010001011100000
000111100100010111100000
111000100100010111100000
000111111101001000010000
111000111101001000010000
000111101011010100010000
111000101011010100010000
000111100101110010010000
111000100101110010010000
000111110000011110010000
111000110000011110010000
000111110011100001010000
111000110011100001010000
000111100110001101010000
111000100110001101010000
000111101000101011010000
111000101000101011010000
000111110110010000110000
111000110110010000110000
000111010011001100110000
111000010011001100110000
000111100010100110110000
111000100010100110110000
000111100001011001110000
111000100001011001110000
000111111000000101110000
111000111000000101110000
000111010000110011110000
111000010000110011110000
000111101001111000001000
111000101001111000001000
000111111100010100001000
111000111100010100001000
000111110010110010001000
111000110010110010001000
000111100100101110001000
111000100100101110001000
000111100111010001001000
111000100111010001001000
000111110001001101001000
111000110001001101001000
000111101010000111001000
111000101010000111001000
000111111011000000101000
111000111011000000101000
000111100010011100101000
111000100010011100101000
000111001010101010101000
111000001010101010101000
000111101100001001101000
111000101100001001101000
000111001001010101101000
111000001001010101101000
000111100001100011101000
111000100001100011101000
000111101110100000011000
111000101110100000011000
000111100011001010011000
111000100011001010011000
000111000110010110011000
111000000110010110011000
000111000101101001011000
111000000101101001011000
000111100000110101011000
111000100000110101011000
000111110100000011011000
111000110100000011011000
000111110000101000111000
111000110000101000111000
000111100101000100111000
111000100101000100111000
000111101000010010111000
111000101000010010111000
000111110011011000000100
111000110011011000000100
000111100110110100000100
111000100110110100000100
000111101011100010000100
111000101011100010000100
000111111110000001000100
111000111110000001000100
000111101000011101000100
111000101000011101000100
000111100101001011000100
111000100101001011000100
000111110000100111000100
111000110000100111000100
000111101101010000100100
111000101101010000100100
000111110100001100100100
111000110100001100100100
000111100000111010100100
111000100000111010100100
000111000101100110100100
111000000101100110100100
000111000110011001100100
111000000110011001100100
000111100011000101100100
111000100011000101100100
000111111000110000010100
111000111000110000010100
000111100001101100010100
111000100001101100010100
000111001001011010010100
111000001001011010010100
000111101100000110010100
111000101100000110010100
000111001010100101010100
111000001010100101010100
000111100010010011010100
111000100010010011010100
000111101010001000110100
111000101010001000110100
000111110001000010110100
111000110001000010110100
000111100100100001110100
111000100100100001110100
000111110101100000001100
111000110101100000001100
000111010000111100001100
111000010000111100001100
000111111000001010001100
111000111000001010001100
000111100001010110001100
111000100001010110001100
000111100010101001001100
111000100010101001001100
000111010011000011001100
111000010011000011001100
000111101000100100101100
111000101000100100101100
000111100110000010101100
111000100110000010101100
000111110000010001101100
111000110000010001101100
000111100100011000011100
111000100100011000011100
000111110010000100011100
111000110010000100011100
000111101001000001011100
111000101001000001011100
000111011100000000111100
111000011100000000111100
100011110101101100000000
011100110101101100000000
100011111011001010000000
011100111011001010000000
100011101110100110000000
011100101110100110000000
100011101101011001000000
011100101101011001000000
100011111000110101000000
011100111000110101000000
100011110110010011000000
011100110110010011000000
100011010111011000100000
011100010111011000100000
100011001101110100100000
011100001101110100100000
100011011010110010100000
011100011010110010100000
100011000011101110100000
011100000011101110100000
100011011001001101100000
011100011001001101100000
100011001110001011100000
011100001110001011100000
100011010100100111100000
011100010100100111100000
100011011011100100010000
011100011011100100010000
100011001111010010010000
011100001111010010010000
100011010110001110010000
011100010110001110010000
100011010101110001010000
011100010101110001010000
100011001100101101010000
011100001100101101010000
100011011000011011010000
011100011000011011010000
100011000010110111010000
011100000010110111010000
100011111001010000110000
011100111001010000110000
100011010000111100110000
011100010000111100110000
100011100010011010110000
011100100010011010110000
100011110100001001110000
011100110100001001110000
100011100001100101110000
011100100001100101110000
100011010011000011110000
011100010011000011110000
100011001111101000001000
011100001111101000001000
100011010110110100001000
011100010110110100001000
100011011000101110001000
011100011000101110001000
100011011011010001001000
011100011011010001001000
100011000001111101001000
011100000001111101001000
100011010101001011001000
011100010101001011001000
100011001100010111001000
011100001100010111001000
100011101110010000101000
011100101110010000101000
100011001001011010101000
011100001001011010101000
100011100000110110101000
011100100000110110101000
100011100011001001101000
011100100011001001101000
100011001010100101101000
011100001010100101101000
100011111000000011101000
011100111000000011101000
100011110111000000011000
011100110111000000011000
100011100010101100011000
011100100010101100011000
100011101100001010011000
011100101100001010011000
100011000101100110011000
011100000101100110011000
100011000110011001011000
011100000110011001011000
100011100001010011011000
011100100001010011011000
100011011010001000111000
011100011010001000111000
100011000011010100111000
011100000011010100111000
100011010100010010111000
011100010100010010111000
100011001101000001111000
011100001101000001111000
100011000000101011111000
011100000000101011111000
100011011001111000000100
011100011001111000000100
100011010111100010000100
011100010111100010000100
100011001101001110000100
011100001101001110000100
100011001110110001000100
011100001110110001000100
100011010100011101000100
011100010100011101000100
100011000011011011000100
011100000011011011000100
100011011010000111000100
011100011010000111000100
100011110100110000100100
011100110100110000100100
100011100001011100100100
011100100001011100100100
100011000110010110100100
011100000110010110100100
100011000101101001100100
011100000101101001100100
100011101100000101100100
011100101100000101100100
100011100010100011100100
011100100010100011100100
100011101101100000010100
011100101101100000010100
100011111000001100010100
011100111000001100010100
100011001010101010010100
011100001010101010010100
100011100011000110010100
011100100011000110010100
100011100000111001010100
011100100000111001010100
100011001001010101010100
011100001001010101010100
100011001100011000110100
011100001100011000110100
100011010101000100110100
011100010101000100110100
100011000001110010110100
011100000001110010110100
100011011000100001110100
011100011000100001110100
100011000010001101110100
011100000010001101110100
100011111010100000001100
011100111010100000001100
100011010011001100001100
011100010011001100001100
100011100001101010001100
011100100001101010001100
100011110100000110001100
011100110100000110001100
100011100010010101001100
011100100010010101001100
100011010000110011001100
011100010000110011001100
100011000010111000101100
011100000010111000101100
100011011000010100101100
011100011000010100101100
100011001100100010101100
011100001100100010101100
100011010110000001101100
011100010110000001101100
100011000001000111101100
011100000001000111101100
100011010100101000011100
011100010100101000011100
100011001110000100011100
011100001110000100011100
100011011001000010011100
011100011001000010011100
100011000000011110011100
011100000000011110011100
100011000011100001011100
011100000011100001011100
010011011111001100000000
101100011111001100000000
010011001011111010000000
101100001011111010000000
010011101101010110000000
101100101101010110000000
010011101110101001000000
101100101110101001000000
010011011100110011000000
101100011100110011000000
010011000110011111000000
101100000110011111000000
010011101011100100100000
101100101011100100100000
010011100110110010100000
101100100110110010100000
010011001100101110100000
101100001100101110100000
010011001111010001100000
101100001111010001100000
010011100101001101100000
101100100101001101100000
010011101000011011100000
101100101000011011100000
010011000001110111100000
101100000001110111100000
010011100111011000010000
101100100111011000010000
010011001110110100010000
101100001110110100010000
010011101010001110010000
101100101010001110010000
010011101001110001010000
101100101001110001010000
010011000011101101010000
101100000011101101010000
010011001101001011010000
101100001101001011010000
010011100100100111010000
101100100100100111010000
010011010011110000110000
101100010011110000110000
010011001001011100110000
101100001001011100110000
010011100001101010110000
101100100001101010110000
010011000111000110110000
101100000111000110110000
010011000100111001110000
101100000100111001110000
010011100010010101110000
101100100010010101110000
010011001010100011110000
101100001010100011110000
010011010000001111110000
101100010000001111110000
010011110011101000001000
101100110011101000001000
010011011001110100001000
101100011001110100001000
010011111101000001001000
101100111101000001001000
010011010100101101001000
101100010100101101001000
010011011010001011001000
101100011010001011001000
010011110000010111001000
101100110000010111001000
010011011110100000101000
101100011110100000101000
010011111000001100101000
101100111000001100101000
010011010000111010101000
101100010000111010101000
010011001010010110101000
101100001010010110101000
010011001001101001101000
101100001001101001101000
010011010011000101101000
101100010011000101101000
010011110100110000011000
101100110100110000011000
010011010010011100011000
101100010010011100011000
010011000110101010011000
101100000110101010011000
010011011100000110011000
101100011100000110011000
010011000101010101011000
101100000101010101011000
010011010001100011011000
101100010001100011011000
010011010101001000111000
101100010101001000111000
010011110010000010111000
101100110010000010111000
010011011000010001111000
101100011000010001111000
010011010110111000000100
101100010110111000000100
010011111100100100000100
101100111100100100000100
010011110001110010000100
101100110001110010000100
010011011000011110000100
101100011000011110000100
010011110010001101000100
101100110010001101000100
010011010101000111000100
101100010101000111000100
010011110111000000100100
101100110111000000100100
010011010001101100100100
101100010001101100100100
010011000101011010100100
101100000101011010100100
010011011100001001100100
101100011100001001100100
010011000110100101100100
101100000110100101100100
010011010010010011100100
101100010010010011100100
010011011101010000010100
101100011101010000010100
010011010011001010010100
101100010011001010010100
010011001001100110010100
101100001001100110010100
010011001010011001010100
101100001010011001010100
010011010000110101010100
101100010000110101010100
010011111000000011010100
101100111000000011010100
010011110000011000110100
101100110000011000110100
010011011010000100110100
101100011010000100110100
010011010100100010110100
101100010100100010110100
010011001010101100001100
101100001010101100001100
010011100010011010001100
101100100010011010001100
010011000100110110001100
101100000100110110001100
010011000111001001001100
101100000111001001001100
010011100001100101001100
101100100001100101001100
010011001001010011001100
101100001001010011001100
010011100100101000101100
101100100100101000101100
010011000011100010101100
101100000011100010101100
010011101010000001101100
101100101010000001101100
010011000000011101101100
101100000000011101101100
010011000001111000011100
101100000001111000011100
010011101000010100011100
101100101000010100011100
010011100101000010011100
101100100101000010011100
010011001100100001011100
101100001100100001011100
010011000010000111011100
101100000010000111011100
010011000110010000111100
101100000110010000111100
010011001000001010111100
101100001000001010111100
001011110110011100000000
110100110110011100000000
001011011101011010000000
110100011101011010000000
001011000111110110000000
110100000111110110000000
001011011110100101000000
110100011110100101000000
001011110101100011000000
110100110101100011000000
001011010011001111000000
110100010011001111000000
001011001110111000100000
110100001110111000100000
001011011011010100100000
110100011011010100100000
001011101001110010100000
110100101001110010100000
001011111100010001100000
110100111100010001100000
001011101010001101100000
110100101010001101100000
001011011000101011100000
110100011000101011100000
001011001101000111100000
110100001101000111100000
001011010111101000010000
110100010111101000010000
001011110011010010010000
110100110011010010010000
001011100101001110010000
110100100101001110010000
001011100110110001010000
110100100110110001010000
001011110000101101010000
110100110000101101010000
001011000001111011010000
110100000001111011010000
001011010100010111010000
110100010100010111010000
001011111010100000110000
110100111010100000110000
001011011100001100110000
110100011100001100110000
001011001011001010110000
110100001011001010110000
001011010001100110110000
110100010001100110110000
001011010010011001110000
110100010010011001110000
001011001000110101110000
110100001000110101110000
001011111100101000001000
110100111100101000001000
001011101010110100001000
110100101010110100001000
001011011011100010001000
110100011011100010001000
001011001110001110001000
110100001110001110001000
001011001101110001001000
110100001101110001001000
001011011000011101001000
110100011000011101001000
001011101001001011001000
110100101001001011001000
001011010010101100101000
110100010010101100101000
001011000101101010101000
110100000101101010101000
001011100011000110101000
110100100011000110101000
001011100000111001101000
110100100000111001101000
001011000110010101101000
110100000110010101101000
001011010001010011101000
110100010001010011101000
001011011110010000011000
110100011110010000011000
001011000100111100011000
110100000100111100011000
001011001001010110011000
110100001001010110011000
001011001010101001011000
110100001010101001011000
001011101100000101011000
110100101100000101011000
001011000111000011011000
110100000111000011011000
001011100110001000111000
110100100110001000111000
001011110000010100111000
110100110000010100111000
001011000010110010111000
110100000010110010111000
001011010100100001111000
110100010100100001111000
001011000001001101111000
110100000001001101111000
001011100101111000000100
110100100101111000000100
001011110011100100000100
110100110011100100000100
001011010100101110000100
110100010100101110000100
001011010111010001000100
110100010111010001000100
001011000010111101000100
110100000010111101000100
001011110000011011000100
110100110000011011000100
001011100110000111000100
110100100110000111000100
001011011101100000100100
110100011101100000100100
001011000111001100100100
110100000111001100100100
001011101100001010100100
110100101100001010100100
001011001010100110100100
110100001010100110100100
001011001001011001100100
110100001001011001100100
001011000100110011100100
110100000100110011100100
001011001011110000010100
110100001011110000010100
001011010001011100010100
110100010001011100010100
001011000110011010010100
110100000110011010010100
001011100000110110010100
110100100000110110010100
001011100011001001010100
110100100011001001010100
001011000101100101010100
110100000101100101010100
001011010010100011010100
110100010010100011010100
001011001000001111010100
110100001000001111010100
001011101001000100110100
110100101001000100110100
001011011000010010110100
110100011000010010110100
001011001110000001110100
110100001110000001110100
001011111001010000001100
110100111001010000001100
001011001000111010001100
110100001000111010001100
001011010010010110001100
110100010010010110001100
001011010001101001001100
110100010001101001001100
001011001011000101001100
110100001011000101001100
001011011100000011001100
110100011100000011001100
001011010100011000101100
110100010100011000101100
001011000001110100101100
110100000001110100101100
001011110000100010101100
110100110000100010101100
001011100101000001101100
110100100101000001101100
001011000010001011101100
110100000010001011101100
001011001101001000011100
110100001101001000011100
001011011000100100011100
110100011000100100011100
001011101010000010011100
110100101010000010011100
001011010011000000111100
110100010011000000111100
001011000100000110111100
110100000100000110111100
100101011100111100000000
011010011100111100000000
100101101101101010000000
011010101101101010000000
100101000111111001000000
011010000111111001000000
100101101110010101000000
011010101110010101000000
100101011111000011000000
011010011111000011000000
100101001010101111000000
011010001010101111000000
100101011011101000100000
011010011011101000100000
100101111101000100100000
011010111101000100100000
100101010101110010100000
011010010101110010100000
100101110000101110100000
011010110000101110100000
100101110011010001100000
011010110011010001100000
100101010110001101100000
011010010110001101100000
100101011000010111100000
011010011000010111100000
100101110001111000010000
011010110001111000010000
100101010111010100010000
011010010111010100010000
100101111100010010010000
011010111100010010010000
100101011001001110010000
011010011001001110010000
100101011010110001010000
011010011010110001010000
100101010100101011010000
011010010100101011010000
100101110010000111010000
011010110010000111010000
100101000101101100110000
011010000101101100110000
100101001000111010110000
011010001000111010110000
100101100001010110110000
011010100001010110110000
100101100010101001110000
011010100010101001110000
100101001011000101110000
011010001011000101110000
100101000110010011110000
011010000110010011110000
100101100101110100001000
011010100101110100001000
100101001110110010001000
011010001110110010001000
100101101000011110001000
011010101000011110001000
100101101011100001001000
011010101011100001001000
100101001101001101001000
011010001101001101001000
100101100110001011001000
011010100110001011001000
100101000011010111001000
011010000011010111001000
100101111000110000101000
011010111000110000101000
100101010001011100101000
011010010001011100101000
100101011100001010101000
011010011100001010101000
100101001001100110101000
011010001001100110101000
100101001010011001101000
011010001010011001101000
100101010010100011101000
011010010010100011101000
100101011101100000011000
011010011101100000011000
100101110100001100011000
011010110100001100011000
100101000101011010011000
011010000101011010011000
100101010000110110011000
011010010000110110011000
100101010011001001011000
011010010011001001011000
100101000110100101011000
011010000110100101011000
100101101001001000111000
011010101001001000111000
100101001100010100111000
011010001100010100111000
100101100100100010111000
011010100100100010111000
100101000010001110111000
011010000010001110111000
100101000001110001111000
011010000001110001111000
100101101010111000000100
011010101010111000000100
100101001111100100000100
011010001111100100000100
100101100111010010000100
011010100111010010000100
100101000001111110000100
011010000001111110000100
100101100100101101000100
011010100100101101000100
100101001100011011000100
011010001100011011000100
100101101001000111000100
011010101001000111000100
100101011110010000100100
011010011110010000100100
100101000110101010100100
011010000110101010100100
100101010011000110100100
011010010011000110100100
100101010000111001100100
011010010000111001100100
100101000101010101100100
011010000101010101100100
100101110100000011100100
011010110100000011100100
100101111011000000010100
011010111011000000010100
100101010010101100010100
011010010010101100010100
100101001010010110010100
011010001010010110010100
100101001001101001010100
011010001001101001010100
100101011100000101010100
011010011100000101010100
100101010001010011010100
011010010001010011010100
100101000011011000110100
011010000011011000110100
100101100110000100110100
011010100110000100110100
100101001101000010110100
011010001101000010110100
100101101000010001110100
011010101000010001110100
100101000000100111110100
011010000000100111110100
100101010011110000001100
011010010011110000001100
100101000110011100001100
011010000110011100001100
100101001011001010001100
011010001011001010001100
100101100010100110001100
011010100010100110001100
100101100001011001001100
011010100001011001001100
100101001000110101001100
011010001000110101001100
100101000101100011001100
011010000101100011001100
100101010000001111001100
011010010000001111001100
100101110010001000101100
011010110010001000101100
100101010100100100101100
011010010100100100101100
100101011001000001101100
011010011001000001101100
100101011000011000011100
011010011000011000011100
100101010110000010011100
011010010110000010011100
100101110000100001011100
011010110000100001011100
100101001010100000111100
011010001010100000111100
100101000100001001111100
011010000100001001111100
010101111001011100000000
101010111001011100000000
010101011110010110000000
101010011110010110000000
010101011101101001000000
101010011101101001000000
010101001011110101000000
101010001011110101000000
010101111010100011000000
101010111010100011000000
010101010000111111000000
101010010000111111000000
010101111110001000100000
101010111110001000100000
010101100111010100100000
101010100111010100100000
010101001111100010100000
101010001111100010100000
010101010101001110100000
101010010101001110100000
010101010110110001100000
101010010110110001100000
010101001100011101100000
101010001100011101100000
010101100100101011100000
101010100100101011100000
010101101011101000010000
101010101011101000010000
010101110010110100010000
101010110010110100010000
010101011001110010010000
101010011001110010010000
010101000011011110010000
101010000011011110010000
010101011010001101010000
101010011010001101010000
010101110001001011010000
101010110001001011010000
010101101000010111010000
101010101000010111010000
010101110101100000110000
101010110101100000110000
010101010010101010110000
101010010010101010110000
010101000100110110110000
101010000100110110110000
010101000111001001110000
101010000111001001110000
010101010001010101110000
101010010001010101110000
010101011100000011110000
101010011100000011110000
010101011010111000001000
101010011010111000001000
010101101011010010001000
101010101011010010001000
010101110010001110001000
101010110010001110001000
010101110001110001001000
101010110001110001001000
010101101000101101001000
101010101000101101001000
010101000011101011001000
101010000011101011001000
010101011001000111001000
101010011001000111001000
010101011101010000101000
101010011101010000101000
010101001011001100101000
101010001011001100101000
010101000110011010101000
101010000110011010101000
010101101100000110101000
101010101100000110101000
010101000101100101101000
101010000101100101101000
010101001000110011101000
101010001000110011101000
010101000111110000011000
101010000111110000011000
010101010001101100011000
101010010001101100011000
010101100000111010011000
101010100000111010011000
010101001010100110011000
101010001010100110011000
010101001001011001011000
101010001001011001011000
010101100011000101011000
101010100011000101011000
010101010010010011011000
010101000100001111011000
101010000100001111011000
010101001100101000111000
101010001100101000111000
010101010110000100111000
101010010110000100111000
010101100100010001111000
101010100100010001111000
010101001111011000000100
101010001111011000000100
010101010101110100000100
101010010101110100000100
010101111101000010000100
101010111101000010000100
010101100100011110000100
101010100100011110000100
010101100111100001000100
101010100111100001000100
010101010110001011000100
101010010110001011000100
010101001100100111000100
101010001100100111000100
010101010010011100100100
101010010010011100100100
010101100011001010100100
101010100011001010100100
010101001001010110100100
101010001001010110100100
010101001010101001100100
101010001010101001100100
010101100000110101100100
101010100000110101100100
010101010001100011100100
101010010001100011100100
010101011110100000010100
010101001000111100010100
101010001000111100010100
010101000101101010010100
101010000101101010010100
010101101100001001010100
101010101100001001010100
010101000110010101010100
101010000110010101010100
010101001011000011010100
101010001011000011010100
010101011001001000110100
101010011001001000110100
010101000011100100110100
101010000011100100110100
010101101000100010110100
101010101000100010110100
010101110010000001110100
101010110010000001110100
010101000000011011110100
101010000000011011110100
010101110110010000001100
101010110110010000001100
010101011100001100001100
101010011100001100001100
010101010001011010001100
101010010001011010001100
010101000111000110001100
101010000111000110001100
010101000100111001001100
101010000100111001001100
010101010010100101001100
101010010010100101001100
010101101000011000101100
101010101000011000101100
010101110001000100101100
101010110001000100101100
010101011010000010101100
101010011010000010101100
010101000000101110101100
101010000000101110101100
010101000011010001101100
101010000011010001101100
010101100100100100011100
101010100100100100011100
010101001100010010011100
101010001100010010011100
010101010101000001011100
101010010101000001011100
010101010000110000111100
101010010000110000111100
001101011110101010000000
110010011110101010000000
001101110100110110000000
110010110100110110000000
001101110111001001000000
110010110111001001000000
001101011101010101000000
110010011101010101000000
001101010011110011000000
110010010011110011000000
001101000101101111000000
110010000101101111000000
001101110010111000100000
110010110010111000100000
001101010111100100100000
110010010111100100100000
001101100110001110100000
110010100110001110100000
001101100101110001100000
110010100101110001100000
001101000011011101100000
110010000011011101100000
001101010100011011100000
110010010100011011100000
001101110001000111100000
110010110001000111100000
001101011011011000010000
110010011011011000010000
001101111110000100010000
110010111110000100010000
001101101010110010010000
110010101010110010010000
001101001100011110010000
110010001100011110010000
001101001111100001010000
110010001111100001010000
001101101001001101010000
110010101001001101010000
001101011000100111010000
110010011000100111010000
001101011100110000110000
110010011100110000110000
001101001010101100110000
110010001010101100110000
001101111000001010110000
110010111000001010110000
001101010010010110110000
110010010010010110110000
001101010001101001110000
110010010001101001110000
001101001001010011110000
110010001001010011110000
001101010101111000001000
110010010101111000001000
001101110011010100001000
110010110011010100001000
001101100111100010001000
110010100111100010001000
001101000010111110001000
110010000010111110001000
001101100100011101001000
110010100100011101001000
001101110000101011001000
110010110000101011001000
001101010110000111001000
110010010110000111001000
001101001011110000101000
110010001011110000101000
001101100001101100101000
110010100001101100101000
001101010011001010101000
110010010011001010101000
001101000101010110101000
110010000101010110101000
001101000110101001101000
110010000110101001101000
001101010000110101101000
110010010000110101101000
001101100010010011101000
110010100010010011101000
001101001000001111101000
110010001000001111101000
001101101101010000011000
110010101101010000011000
001101000111001100011000
110010000111001100011000
001101001001101010011000
110010001001101010011000
001101011100001001011000
110010011100001001011000
001101001010010101011000
110010001010010101011000
001101000100110011011000
110010000100110011011000
001101011001000100111000
110010011001000100111000
001101001110000010111000
110010001110000010111000
001101101000100001111000
110010101000100001111000
001101111100011000000100
110010111100011000000100
001101011010110100000100
110010011010110100000100
001101001101110010000100
110010001101110010000100
001101101000101110000100
110010101000101110000100
001101101011010001000100
110010101011010001000100
001101001110001101000100
110010001110001101000100
001101011001001011000100
110010011001001011000100
001101101110100000100100
110010101110100000100100
001101000100111100100100
110010000100111100100100
001101001010011010100100
110010001010011010100100
001101011100000110100100
110010011100000110100100
001101001001100101100100
110010001001100101100100
001101000111000011100100
110010000111000011100100
001101100010011100010100
110010100010011100010100
001101010000111010010100
110010010000111010010100
001101000110100110010100
110010000110100110010100
001101000101011001010100
110010000101011001010100
001101010011000101010100
110010010011000101010100
001101100001100011010100
110010100001100011010100
001101010110001000110100
110010010110001000110100
001101110000100100110100
110010110000100100110100
001101100100010010110100
110010100100010010110100
001101000001001110110100
110010000001001110110100
001101000010110001110100
110010000010110001110100
001101011111000000001100
110010011111000000001100
001101001001011100001100
110010001001011100001100
001101010001100110001100
110010010001100110001100
001101010010011001001100
110010010010011001001100
001101111000000101001100
110010111000000101001100
001101001010100011001100
110010001010100011001100
001101011000101000101100
110010011000101000101100
001101101001000010101100
110010101001000010101100
001101001100010001101100
110010001100010001101100
001101110001001000011100
110010110001001000011100
001101010100010100011100
110010010100010100011100
001101000011010010011100
110010000011010010011100
001101100110000001011100
110010100110000001011100
001101000000101101011100
110010000000101101011100
001101000101100000111100
110010000101100000111100
001101010000000011111100
110010010000000011111100
100110010011111100000000
011001010011111100000000
100110111000111010000000
011001111000111010000000
100110011101100110000000
011001011101100110000000
100110011110011001000000
011001011110011001000000
100110111011000101000000
011001111011000101000000
100110001001011111000000
011001001001011111000000
100110101011011000100000
011001101011011000100000
100110110011100010100000
011001110011100010100000
100110011010001110100000
011001011010001110100000
100110011001110001100000
011001011001110001100000
100110110000011101100000
011001110000011101100000
100110000010111011100000
011001000010111011100000
100110101000100111100000
011001101000100111100000
100110001101111000010000
011001001101111000010000
100110100111100100010000
011001100111100100010000
100110010110110010010000
011001010110110010010000
100110111100100001010000
011001111100100001010000
100110010101001101010000
011001010101001101010000
100110100100011011010000
011001100100011011010000
100110001110000111010000
011001001110000111010000
100110011111000000110000
011001011111000000110000
100110000110011100110000
011001000110011100110000
100110010001011010110000
011001010001011010110000
100110110100000110110000
011001110100000110110000
100110010010100101110000
011001010010100101110000
100110000101100011110000
011001000101100011110000
100110100110111000001000
011001100110111000001000
100110001111010100001000
011001001111010100001000
100110111110000010001000
011001111110000010001000
100110010100011110001000
011001010100011110001000
100110010111100001001000
011001010111100001001000
100110001100101011001000
011001001100101011001000
100110100101000111001000
011001100101000111001000
100110101101100000101000
011001101101100000101000
100110001000111100101000
011001001000111100101000
100110000110100110101000
011001000110100110101000
100110000101011001101000
011001000101011001101000
100110011100000101101000
011001011100000101101000
100110001011000011101000
011001001011000011101000
100110100001011100011000
011001100001011100011000
100110001010011010011000
011001001010011010011000
100110010011000110011000
011001010011000110011000
100110010000111001011000
011001010000111001011000
100110001001100101011000
011001001001100101011000
100110100010100011011000
011001100010100011011000
100110000011101000111000
011001000011101000111000
100110101010000100111000
011001101010000100111000
100110011000100010111000
011001011000100010111000
100110110001000001111000
011001110001000001111000
100110000000010111111000
011001000000010111111000
100110101001110100000100
011001101001110100000100
100110011011010010000100
011001011011010010000100
100110110001001110000100
011001110001001110000100
100110110010110001000100
011001110010110001000100
100110011000101101000100
011001011000101101000100
100110101010001011000100
011001101010001011000100
100110000011100111000100
011001000011100111000100
100110000111110000100100
011001000111110000100100
100110100010101100100100
011001100010101100100100
100110001001101010100100
011001001001101010100100
100110010000110110100100
011001010000110110100100
100110010011001001100100
011001010011001001100100
100110001010010101100100
011001001010010101100100
100110100001010011100100
011001100001010011100100
100110000100001111100100
011001000100001111100100
100110101110010000010100
011001101110010000010100
100110001011001100010100
011001001011001100010100
100110011100001010010100
011001011100001010010100
100110000101010110010100
011001000101010110010100
100110000110101001010100
011001000110101001010100
100110001000110011010100
011001001000110011010100
100110100101001000110100
011001100101001000110100
100110001100100100110100
011001001100100100110100
100110010100010001110100
011001010100010001110100
100110011100110000001100
011001011100110000001100
100110000101101100001100
011001000101101100001100
100110010010101010001100
011001010010101010001100
100110110100001001001100
011001110100001001001100
100110010001010101001100
011001010001010101001100
100110000110010011001100
011001000110010011001100
100110001110001000101100
011001001110001000101100
100110100100010100101100
011001100100010100101100
100110010101000010101100
011001010101000010101100
100110101000101000011100
011001101000101000011100
100110000010110100011100
011001000010110100011100
100110110000010010011100
011001110000010010011100
100110011010000001011100
011001011010000001011100
100110000001001011011100
011001000001001011011100
100110001001010000111100
011001001001010000111100
100110010000001100111100
011001010000001100111100
011111000101011100000000
011111010001101010000000
011111001000110110000000
011111001011001001000000
011111010010010101000000
011111000110100011000000
011111011000011000100000
011111001110000100100000
011111000011010010100000
011111010101000001100000
011111000000101101100000
011111000010111000010000
011111010100100100010000
011111011010000010010000
011111001100010001010000
011111000001000111010000
011111001001100000110000
011111000100001010110000
011111010110001000001000
011111000011100100001000
011111001101000010001000
011111011000100001001000
011111000000011011001000
011111000100110000101000
011111010000000110101000
011111010001010000011000
011111001000001100011000
011111000010000001111000
011111001100101000000100
011111011001000100000100
011111010100010010000100
011111000010001110000100
011111000001110001000100
011111010010100000100100
011111001000000011100100
011111000111000000010100
011111010000001001010100
011111000000010100110100
011111001010010000001100
011111000100000101001100
011111000001001000101100
011111000000100010011100
101111100011110000000000
101111001010011100000000
101111000100111010000000
101111010001010110000000
101111010010101001000000
101111000111000101000000
101111001001100011000000
101111100000001111000000
101111101000101000100000
101111110010000100100000
101111100101000010100000
101111100100010100010000
101111110000100010010000
101111101010000001010000
101111000110100000110000
101111001000000110110000
101111110000011000001000
101111101001000100001000
101111100100100001001000
101111010001100000101000
101111000100001100101000
101111001000110000011000
101111010000000101011000
101111100110001000000100
101111101000010010000100
101111110001000001000100
101111001011000000100100
101111010000001010100100
101111010010010000010100
101111000100000011010100
101111000101010000001100
101111001000001001001100
101111100000000000111100
110111111010010000000000
110111100000111100000000
110111110100001010000000
110111010010100110000000
110111010001011001000000
110111100011000011000000
110111010100010100100000
110111011001000010100000
110111110000100001100000
110111011000101000010000
110111110001000100010000
110111010110000001010000
110111101100000000110000
110111001100011000001000
110111100110000100001000
110111101000100010001000
110111000001001110001000
110111000010110001001000
110111100001010000101000
110111000100000011101000
110111001011000000011000
110111100000001001011000
110111000000100100111000
110111101001001000000100
110111000011010100000100
110111001110000010000100
110111100100010001000100
110111000000101011000100
110111001000110000100100
110111100000000110100100
110111100010100000010100
110111000100001100010100
110111000001000001110100
111011101111000000000000
111011001001101100000000
111011100010101010000000
111011111000000110000000
111011100001010101000000
111011001010010011000000
111011110001001000100000
111011100100100100100000
111011010110000010100000
111011000000011110100000
111011000011100001100000
111011101000011000010000
111011001100100010010000
111011011001000001010000
111011000101010000110000
111011100000000011110000
111011000011011000001000
111011010101000100001000
111011100100010010001000
111011110010000001001000
111011000000100111001000
111011100001100000011000
111011010000001010011000
111011011010001000000100
111011001100010100000100
111011101000100001000100
111011100010010000100100
111011010000000101100100
111011110100000000010100
111011000000101000110100
111011000110100000001100
111011100000001100001100
111011000000010001011100
111110101100110000000000
111110000110101100000000
111110100001100110000000
111110100010011001000000
111110110100000101000000
111110000101010011000000
111110000001111000100000
111110011000100100100000
111110110000010010100000
111110101001000001100000
111110000010000111100000
111110010100011000010000
111110001101000100010000
111110100110000010010000
111110001010010000110000
111110100000001100110000
111110100101001000001000
111110010100100010001000
111110001110000001001000
111110100010100000101000
111110010000001001101000
111110111000000000011000
111110000001000010111000
111110110000101000000100
111110101010000100000100
111110000010110010000100
111110011000010001000100
111110000001001101000100
111110100001010000010100
111110010000000110010100
111110001001100000001100
111110100000000011001100
111110000010001000011100
111101010010011010000000
111101000001001011100000
111101001110001000010000
111101001000001100100100
111101000010110100100000
111101010001100101000000
111101011000100010000100
111101000100110000010100
111101011001001000001000
111101011010000001100000
111101001100100100001000
111101000100001010001100
111101001100010010100000
111101010100101000100000
111101000001110010001000
111101010010100000011000
111101000000011000111000
111101001000111001000000
111101000000101110010000
111101001000000011011000
111101001011000110000000
111101000010001101001000
111101000010000010110100
111101000111000000101000
111101000011101000000100
111101000000100001101100
111101011000010100010000
111101000011010001010000
111101010101000010010000
111101010100010001001000
111101010001010000100100
111101000100000101110000
111101000000010111000100
111101010110000100000100
111101001101000001000100
111101000001000100011100
001110110010010001011000
101000010111010011010000
001110010111010010001000
110001010111010010001000
001110110110100000010100
101000011011100000011100
001110011011100001000100
110001011011100001000100
110001101101000100001100
010110001101000100101100
101000001101000101110100
001110001000000101111100
110001001000000101111100
111111000100000110000010
111111000010001000100010
111110010011000010000010
111110001000101010000010
111110000100000001100110
111110000010010100001010
111110000000100001011010
111101110000001100000010
111101101000000000010110
111101100110010000000010
111101100001000001001010
111100011100000001010010
111100010000010000011110
111100001100011100000010
111100001000000100111010
111100000010001011010010
111011011000000000101010
111011010000110000010010
111011001010000100010010
111011000100001001001010
111011000001000011000110
111010111001100000000010
111010100100101000010010
111010100000110000001110
111010100000000101101010
111010010101001000000110
111010000000011101010010
111001010010100011000010
111001010000011001000110
111001001010100000100110
111001000101001100100010
111001000100110101000010
111001000100100000111010
111000110101000001100010
111000101000110110000010
111000100111000000010110
111000100011010010100010
111000011000100001001110
111000011000011000110010
111000010100110010000110
111000010010000001111010
111000010001101110000010
111000010000010110101010
111000001110010000001110
111000001101000110001010
111000001000101101100010
111000001000010011100110
111000000011110001000110
111000000010001110001110
111000000001001000111110
111000000001000111110010
110111010000001000001110
110111001000000101001010
110111000101101000000010
110111000010010010010010
110110100011000000110010
110110100010100101000010
110110011001000000010110
110110010100110001000010
110110010001001100100010
110110001000010010101010
110110000011001001001010
110101110000110000000110
110101101000000011100010
110101010000000100110110
110101001101010000010010
110101001100000000101110
110100111111000000000010
110100110100001000010110
110100110010000001001110
110100110001100000011010
110100101100100001000110
110100101010010000100110
110100101001010101000010
110100101000111000010010
110100100100100100110010
110100100100011010001010
110100011010101000000110
110100011010000110010010
110100010110000010101010
110100010101010100001010
110100001011100001100010
110100000110100000011110
110100000000101001110110
110100000000100111101010
110100000000011110110010
110011110010001000010010
110011100011000000001110
110011100000001001100110
110011100000000110011010
110010110110000010000110
110010110100010000101010
110010101110001000001010
110010101100000111000010
110010101001011010000010
110010101000010100110010
110010100101100100000110
110010011010000001100110
110010010101000010110010
110010010010100010011010
110010010001110000100110
110010001101001001100010
110010001100100100011010
110010001011000110100010
110010001000111001000110
110010000100001010011110
110010000010100100101110
110010000010011000111010
110001111100001001000010
110001110011000100100010
110001110001011000001010
110001110000010001110010
110001101100110000100010
110001101011000001010010
110001101010000110000110
110001101000010001001110
110001100100011100010010
110001100010110000011010
110001100001001111000010
110001100000100101010110
110001011010010000010110
110001011001001100000110
110001010110101000001010
110001010100100001100110
110001010010001010100110
110001010001100010101010
110001010001010110010010
110001010000001101011010
110001001101100011000010
110001001100101000010110
110001001010011100100010
110001001001100100110010
110001000110000101001110
110001000101110000001110
110001000011100010010110
110001000000111011001010
110000110100100101001010
110000110010010111000010
110000101001101000100110
110000101000001100011110
110000100110100011100010
110000100000001011111010
110000011001110001010010
110000010010111100010010
110000010001000101101110
110000001111001010000110
110000001011010011001010
110000001000100010111110
110000000110010100110110
110000000101010001111010
110000000011100101011010
110000000000010111011110
101111011101000000000010
101111000010100100000110
101111000010000011001010
101111000001010001100010
101111000001001000011010
101110101000010001001010
101110100000001010010110
101110010000010011010010
101101101010001000001010
101101100000010010011010
101101000100100011100010
101100110100010001000110
101100110100001010100010
101100101101001000000110
101100101100100010001010
101100100111000011000010
101100100100001001011010
101100100010111100000010
101100100010100001010110
101100100001001110001010
101100100000100110100110
101100011110000010000110
101100011000101000011010
101100010110010100100010
101100010001000001110110
101100001100110000100110
101100001011010000011010
101100000110001100010110
101100000101000100101110
101100000010110001101010
101011110110100000000010
101011110000010100000110
101011101010000010100010
101011100101000001010010
101011100100011000100010
101011100011001100000010
101011100001100000100110
101011100000110011000010
101010010100010101001010
101010010011011001000010
101010010000101001010110
101010001110000100100110
101010001001100001110010
101010001001000100011110
101010000110100011010010
101010000001110110001010
101001111100000000110010
101001111010010001000010
101001111000101000000110
101001110100000111000010
101001110000100001101010
101001101001010000101010
101001100110000100011010
101001100101101000001010
101001100001100110010010
101001100001011000010110
101001100000001101110010
101001100000001011001110
101001011100011000001010
101001011001001010100010
101001011000110100100010
101001011000000110001110
101001010010001000011110
101001010001010001011010
101001001111000001001010
101001001110101100000010
101001001100010001010110
101001000111010100000110
101001000100001010110110
101001000011000010111010
101001000010111001010010
101001000010010111100010
101001000000010100111110
101000111011000010010010
101000110010110000100110
101000110000100010011110
101000101100000101001110
101000101011001001100010
101000100110101010000110
101000100100110100101010
101000011011000101000110
101000010111100010001010
101000010101111000010010
101000010100100101110010
101000010100000011101110
101000001101010010110010
101000001001101010001110
101000001000011110011010
101000000101101101000110
101000000010110110010110
101000000010101100111010
101000000001011011101010
100111111000000000100110
100111101100001100000010
100111100100100010000110
100111100000001010101010
100110110101010010000010
100110110001101001000010
100110110000100100001110
100110101001100010010010
100110100110000001101010
100110100000110000110110
100110011100101000100010
100110011100010100010010
100110011001011000001010
100110010111000100000110
100110010110001000011010
100110010010010000101110
100110001101010001000110
100110001010110110000010
100110001000001110001110
100110000111001010100010
100110000011110001010010
100110000010000110110110
100110000001100001101110
100110000000101111010010
100101110011000010001010
100101101000100100011010
100101100000010101101010
100101011010010100001010
100101011000001001110010
100101010101001000100110
100101010100010110000110
100101001110000110100010
100101000101000111010010
100101000100111000101010
100101000011101100001010
100101000010010001011110
100101000001010010101110
100101000000101010011110
100100111000001111000010
100100110110100110000010
100100110001010100100110
100100101101000001110010
100100101010101010100010
100100100011000100011110
100100100000110011001110
100100100000011101010110
100100011001100011000110
100100001100010011011010
100011011100100001001010
100011010010000110101010
100011010001101010010010
100011010001100101000110
100011010000011001101010
100011001010010010001110
100011001010010001110010
100011001000101100100110
100011000111001000010110
100011000100110100010110
100010111010100100100010
100010111000110000011010
100010110011010000010110
100010110001000011001110
100010110000101010100110
100010101111110000000010
100010101010000101010110
100010100110011001000110
100010100110010110010010
100010100100001100111010
100010011110100000010110
100010010110101101000010
100010001000001001111110
100001111001000101001010
100001111000100011010010
100001110100111010000010
100001110011001001000110
100001110001000000111110
100001101110001000100110
100001101001110010000110
100001100111100101000010
100001100110000011010110
100001100101010011100010
100001100011111000100010
100001010110110000110010
100001001011000100101110
100001001010101001001110
100001001001111000011010
100001000100001111101010
100000011011011110000010
100000011010011001011010
100000011001000011111010
100000011000110111001010
100000011000001110110110
100000010110110001001110
100000010110001011110010
100000010101010101010110
100000010101001110001110
100000001111100110010010
100000001111011000101010
100000001100111100110010
100000001100010110101110
100000000100111011010110
100000000011110000111110
100000000011101011100110
100000000011011101001110
011111110000000011000010
011111101010100000000010
011111100100000000011010
011111100001000100100010
011111100000011000000110
011110111100001000000010
011110110000100000110010
011110100001001001010010
011110010000111000001010
011110001010000001010110
011110001001010010000110
011110001000110001100010
011101101000010100001010
011100110001100001000110
011100100110100001001010
011100100100001100101010
011100100000001111000110
011100011101000010100010
011100010111000101000010
011100010000001010101110
011100001100110000011010
011100001011000000101110
011100000110100010110010
011100000101011000001110
011100000100111011000010
011011110101010000000010
011011110000100100001010
011011100110000001100010
011011100010010110000010
011011000000010010101110
011010101101000000001110
011010101000100101010010
011010010110100110000010
011010010010011010000110
011010010001001011100010
011010001110011000010010
011010001100000011011010
011010001000001100101110
011010000111000000111010
011010000100110000110110
011010000011110010010010
011010000010111100100010
011001111001000000100110
011001101100001100000110
011001101001010010010010
011001100100100010100110
011001100011101001000010
011001100001001010101010
011001100000111000110010
011001010010011000101010
011001010001101000010110
011001010000000111010110
011001001010110001001010
011001001000001001110110
011001000111001010010010
011000111010010100100010
011000111000000110011010
011000110100100100010110
011000110010001001010110
011000110001010101010010
011000101000011001011010
011000100111011100000010
011000100010010000111110
011000011101010100000110
011000011010001101001010
011000011010000010110110
011000011001110010001010
011000010100101001101010
011000010011100100101010
011000000101000101011110
010110111010000010100010
010110111001000100001010
010110111000010001010010
010110110000010110000110
010110110000001010011010
010110101000000000111110
010110100110101000000110
010110100101000010100110
010110100100011001100010
010110100001110010001010
010110011010011100000010
010110010110010000010110
010110010101100000101010
010110010010101011000010
010110010000100101100110
010110001110010011000010
010110001100001001001110
010110001001101101000010
010110000101110100010010
010110000100100011010110
010110000100000101111010
010110000001010001011110
010101111010000000011010
010101110100010101000010
010101110001100110000010
010101110000011010100010
010101101101001000001010
010101101010011001000010
010101101000001100110010
010101100110000110010010
010101100011010000010110
010101100010100010101010
010101100000000011011110
010101011000100100101010
010101011000010011000110
010101010100100010001110
010101010100011000011010
010101010001001001101010
010101001010110000110010
010101001001100001001110
010101000110101101000010
010101000101010011001010
010101000010111010000110
010101000010001000111110
010101000010000111100110
010101000001111100100010
010101000001001101010110
010101000001000110111010
010100111000001001100110
010100110110000100100110
010100110011101000100010
010100110000000111110010
010100101100010010110010
010100101001001010010110
010100101000100110001110
010100100011100011010010
010100100001011000111010
010100011000100011011010
010100010011010010100110
010100001111000100110010
010100001100101100100110
010100000010011111001010
010100000001110111000110
010011011010100010000110
010011010110010001001010
010011010001000100011110
010011001011001000100110
010011001000110010011010
010011000110001100101010
010010111100100010001010
010010111010010000001110
010010111000101000010110
010010110101001110000010
010010110011100100010010
010010110001000001110110
010010110000110011100010
010010101101100000110010
010010101011000010011010
010010101001010001101010
010010100111000101001010
010010100100010101010110
010010100011010100100110
010010100011001011000110
010010100010111001001010
010010100010100010110110
010010100000111110010010
010010011101100001000110
010010010110100001110010
010010010101010010001110
010010010000101100111010
010010001110000110001110
010010001101001100010110
010010001100111000101010
010010001000110110100110
010010000001001111011010
010010000000101011101110
010001111011110000000010
010001110111000011000010
010001110000101011000110
010001101110100100001010
010001100101011001000110
010001100100101001011010
010001100000111100001110
010001100000010110110110
010001011100010100110010
010001011000111000100110
010001011000101110010010
010001010011011001010010
010001010010110110001010
010001001111000000011110
010001001110010010100110
010001001101000101100110
010001000110000011111010
010001000001110001110110
010000011101011001001010
010000011011101000011010
010000010110101010010110
010000010101011000110110
010000010011101101000110
010000010000011111100110
010000001110111110000010
010000001100110011001110
010000001010001011011110
010000001001111011100010
010000001001110100011110
010000000111010111100010
001111100000000101010110
001110111011010000000010
001110110001001000100110
001110101100000011000110
001110100110000110001010
001110100101010000110010
001110100011100001100010
001110100010010010100110
001110100001100000011110
001110011010000100011010
001110011000100010100110
001110010101001100001010
001110010100100001001110
001110010001100111000010
001110010000011110100010
001110001100010100001110
001110001011001110000010
001110001000001011110010
001110000110110101000010
001110000100010011101010
001110000011011000101010
001110000011010100010110
001110000010001101001110
001110000000100110111010
001101110110000000101010
001101110000011001010010
001101100100101000010110
001101100011011010000010
001101011001101100000010
001101011000010010101010
001101010000001110011010
001101010000001101100110
001101001101001001100010
001101001101000100010110
001101000001110100011010
001100111100100001100010
001100111100000000011110
001100111001000110000110
001100110001100010101010
001100110000100101011010
001100110000011100001110
001100101110001000110010
001100101100010101010010
001100101010000011011010
001100101001101011000010
001100101000111000101010
001100100101110100000110
001100100001010001101110
001100100000110011110010
001100011010011001100010
001100010110101001010010
001100010101010110010010
001100010010110010011010
001100010010101110000110
001100001110011010001010
001100001101100101001010
001100001001001001011110
001100001000111101000110
001100001000010110110110
001100000011101000110110
001011011000110001000110
001011010110000100010110
001011010100110010001010
001011010001111000100010
001011001111000010000110
001011001100100100101010
001011001000011000111010
001011000010101110010010
001011000001001110001110
001010111110000001001010
001010111010001100000110
001010110110000010110010
001010110100011000010110
001010101111000100010010
001010101010011011000010
001010100101010111000010
001010100010101010101010
001010100001000011111010
001010100000101100110110
001010000110101000011110
001010000010010011011110
001001111001100000011010
001001110101000010010110
001001110011001000110010
001001101100010011001010
001001101010100101000110
001001101000011110100010
001001100010011001100110
001001011110000011100010
001001000101010101110010
001001000011111000001110
001001000000110111001110
001000011101100011010010
001000011001101001100110
001000010000011101111010
001000001111001100001110
001000001110110001110010
001000001110010111000110
001000001011110100100110
001000000111100001101110
001000000101001110111010
001000000100111010101110
001000000011111111000010
000110110010111000010010
000110101110010100100010
000110100111000001010110
000110100100101010110010
000110100011011101000010
000110100000101101101010
000110011101000011001010
000110011011001001010010
000110011010110001001010
000110011000011000110110
000110010111010001100010
000110010100000110011110
000110010010000011111010
000110010001110010010110
000110010001010100111010
000110010000011011001110
000110001110101100010010
000110001110100001100110
000110001101110010100010
000110001101001000111010
000110001011111000000110
000110001011100100101010
000110001010100010011110
000110001001000111010110
000110001000011101011010
000110000100111110000110
000101110010001010010110
000101101100110000001110
000101101011000010110010
000101100111001100000110
000101100010110111000010
000101100001101001100110
000101010111100010010010
000101010100110001010110
000101001110001011010010
000101001100100101110010
000101000010110100101110
000100011100111010010010
000100011100010101100110
000100011011000111100010
000100011010001100101110
000100010110100101101010
000100010101011010101010
000100010100101011100110
000100010011011000011110
000100010001111101010010
000100001000110001111110
000100000111110010001110
000100000101010011110110
000100000011110110110010
000100000000001111111110
000011111100010010000110
000011111010011000100010
000011111001100001100010
000011111000001001011010
000011110100100100110010
000011110001000111010010
000011101101000010101010
000011101100111000010010
000011101000100011001110
000011100101011100001010
000011100011110001000110
000011100010100001111010
000011100010001110100110
000011011010010110010010
000011010110001010001110
000011010010110101100010
000011010010110000011110
000011010001010110100110
000011001110011100000110
000011001011001100011010
000011001001100000111110
000011001000000111111010
000011000111110000101010
000011000111101011000010
000011000100011110110010
000011000100001101011110
000011000001001011110110
000010011110010010101010
000010011101011100100010
000010011001100110011010
000010010101011011010010
000010001111000011110010
000010000011000101111110
000010000001111101100110
000010000001111010111010
000001011111000101010010
000001011101010010011010
000001011011010001100110
000001011000001011101110
000001010101110111000010
000001010010101011011010
000001010000100101111110
000001001100111101001010
000001001011110011010010
000001001001101111000110
000001000110101100110110
000001000011011110101010
000001000010011111010110
000000111111101000000110
000000111101001011100010
000000111100011000111010
000000111010101001101010
000000111010100110010110
000000111010010011110010
000000111001101100110010
000000111001011001010110
000000111001010110101010
000000110111001100101010
000000110110100000111110
000000110110011010100110
000000110110010101011010
000000110101101010011010
000000110101100101100110
000000110011011011001010
000000110010000111101110
000000110001111000101110
000000101111001001011010
000000101111000110100110
000000101101011010001110
000000101100111001100110
000000101100110110011010
000000101100000011111110
000000101011101110001010
000000101011100001110110
000000101010111101010010
000000101010110010101110
000000101001001101101110
000000100111010010111010
000000100110001110011110
000000100101111110100010
000000100101110001011110
000000100011111010010110
000000100011110101101010
000000100011001111110010
000000100001100110111110
000000011101000100111110
000000011100001111011010
000000011010111011000110
000000011010110100111010
000000010111000011011110
000000010100111100011110
000000010100110011111010
000000010001101111101010
000000001111101101100010
000000001110101010111010
000000001110100101011110
000000000110011001111110
111111010000000000110001
111111001001010000000001
111111000010000001000101
111111000000101000001001
111110001100001000100001
111110001000000110001001
111110000000110101000001
111101111100000000000001
111100110010100000000011
111100101000001001000011
111100100100010010000101
111100100000100000011101
111100100000001010101001
111100011011000000000101
111100010000000101001101
111100001010000010100011
111100001000110000101001
111100000111001000000011
111100000101100000110001
111100000100000010011011
111100000010010011001001
111100000001000011010101
111011010100100001000001
111011000101001010000001
111011000010000100101001
111010111000000000100101
111010110001000010001001
111010110000011000000011
111010100011000001000011
111010100000110000110001
111010011100000100000011
111010010000100010100011
111010001110000000010101
111010001001001000010011
111010000110010010000011
111010000001010100011001
111010000001000100100111
111001100001000000101101
111001100000101001100001
111001100000100010001011
111001100000010100100011
111001011001000100100001
111001010010010000001101
111001010010001001010001
111001010000100100010101
111001001101000000011001
111001001100000010000111
111001001010110000010001
111001000011100100000011
111000101100101000000101
111000011010010101000001
111000010100001010110001
111000010000001011001011
111000001110100100100001
111000001100010011010001
111000001000010100010111
111000001000001101011001
111000000111100011000001
111000000101011100000101
111000000100011000101011
111000000100001001010111
110111010001100000000101
110111010000010010001001
110110111000001100000001
110110101000100000100011
110110100101000100100001
110110100100101001000001
110110100000010000011011
110110011010000011000001
110110010101000000011001
110110010010000100100101
110110010000001001010011
110110001101000010000011
110110001011100100000001
110110001010000000001111
110110000100001100001011
110110000011011010000001
110110000000101110100001
110110000000011000100111
110101110011001000000001
110101110000100100001001
110101101010000000101001
110101100101000010001001
110101100100100000100101
110101100100000001010011
110101011000001001000101
110101010000000111000011
110101000101011000100001
110101000000110001100011
110101000000010100001111
110100111000000010000111
110100100010101010000101
110100100001001000001111
110100100000010011110001
110100011001000101010001
110100011000110110000001
110100010100010000110011
110100010001001010100101
110100001100101010010001
110100001010011100010001
110100000100010001011101
110100000011110000001011
110100000011000110000111
110011101000100100010001
110011011000001010000011
110011010100010000000111
110011001110000001000011
110011001000010101100001
110011000111110000000001
110011000001000101010011
110011000000110110000011
110011000000100000011111
110010110000100001000111
110010011001100001001001
110010010100101100010001
110010010011101000000011
110010010000010111000101
110010001000000011010111
110010000110000101110001
110010000010101011010001
110010000001001001101101
110010000000110010101101
110001111000000001011001
110001110101010100000001
110001110010000011000101
110001101100001110000001
110001101010101000000011
110001101001010000010101
110001101000110011000001
110001100110011000000101
110001100101101000010001
110001100100000101101001
110001100001100110100001
110001100000001010010111
110001011100100010001001
110001011011000010010001
110001010101001000001101
110001010001110000011001
110001010000000110111001
110001001111000000100101
110001001100001001110001
110001001010001000011101
110001000100100011010101
110001000011001010001011
110001000010010001111001
110001000010001111100001
110001000001111001000101
110001000000011100110101
110000111010010010100001
110000110010100101100001
110000110010011000011001
110000110000100110010011
110000110000001100101011
110000110000001001110101
110000101110010000010011
110000101101000001001011
110000100110110000101001
110000100101001010100011
110000100100000000111111
110000100011000111010001
110000100001111100000011
110000100001100001110011
110000100000000111100111
110000011110001000101001
110000011100110001000101
110000011100000011100011
110000011001101000010101
110000011001001110001001
110000011000111000001011
110000011000100100100111
110000010111000001010011
110000010110100010100101
110000010101001101100001
110000010101000110010101
110000001111011001000001
110000001110010110000101
110000001101110100010001
110000001001011000111001
110000000111010010110001
110000000111000100101011
110000000110001110010011
110000000101010011000111
110000000011101100001101
110000000011011000010111
110000000010111010100011
110000000001110111001001
101111000001100100010001
101110110000000110000011
101110101110000000000011
101110100000001001100101
101110011010100000010001
101110011001001010000001
101110010100000000010111
101110010000010100101001
101110001001000000101011
101110001000100001000111
101110000110000010100101
101110000010000101010011
101110000001011100000011
101110000000010010001111
101101110001000000100011
101101110000000010001101
101101100100100100000011
101101100100010000101001
101101100100001010010001
101101100001001100000101
101101010010000010010011
101101010000011101000001
101101001010010000000111
101101001000001110000011
101101000101010010000011
101101000000101000110011
101100111010010000001001
101100110001000100011001
101100110000100001110001
101100101100000000110101
101100100110001100001001
101100010110000001011001
101100010010001000101011
101100001111000010001001
101100001100011001001001
101100000011010101000101
101100000010100110001011
101100000000101111000101
101011111000001001000001
101011101100000000001101
101011101001000010010001
101011100010100101000001
101011100010010000011001
101011010000001100001011
101011001000000001011011
101011000100000101100011
101011000010110000100011
101011000001101001000011
101011000000000110010111
101010110000000000111011
101010011011000001100001
101010011001010000000111
101010010111001000001001
101010010101000011000011
101010010100101000100101
101010010011100110000001
101010001100110100001001
101010001010001110000101
101010001000011010100011
101010000110000001001111
101010000100101110000011
101010000010011101001001
101010000000101101110001
101010000000100011011101
101001111011100000000001
101001110000110010100001
101001110000000001010111
101001101101001000100001
101001101000010101001001
101001101000000110100101
101001100101010001000101
101001100011000011100001
101001100010101000010101
101001100000100100111001
101001011010000100011001
101001011000101010010001
101001011000010011000101
101001010111000000010101
101001010100010100110001
101001010100001001101001
101001010010100001100101
101001010001100000001111
101001010001000111010001
101001001100001100010101
101001001011001101000001
101001001001110110000001
101001000100000111001101
101001000011110001001001
101001000001001110101001
101001000001001001110101
101001000000011011011001
101000111100010010000011
101000111000100110001001
101000110101101010000001
101000110100001000001111
101000110011010100000011
101000110001011000101001
101000101011000100001101
101000101000000011101011
101000100101000110000111
101000100100110011001001
101000100100100010110011
101000100010001100100111
101000100010001001111001
101000100001011111000001
101000100001010100110101
101000100000001110011101
101000011110001001000011
101000011001001001001101
101000010110000111100001
101000010101010110001001
101000010000110100011011
101000010000010010110111
101000001110011000110001
101000001101100000101101
101000001101010101000011
101000001010000000111111
101000001000110001110101
101000001000100111010011
101000000101010000011111
101000000011101010010011
101000000011010001110011
101000000010011011000111
101000000001111000100111
101000000000100101101111
100111110100000000001011
100111110000010001010001
100111101100000011000001
100111100010010110000001
100111100001000000010111
100111100000110000001101
100111001100100000010011
100111001000100110000101
100111000010101010000011
100111000001000110100011
100111000000001101000111
100110110010001000000111
100110100100010101000011
100110100011000010001101
100110100000000111010101
100110010000100111001001
100110001100010110100001
100110001010001000110011
100110000100001010111001
100110000001110010011001
100101110110100000010001
100101101011000100000011
100101100001100011000011
100101011001010100000101
100101011000100100110001
100101010110000001000111
100101010101000001110001
100101010001101010001001
100101001110100001100001
100101001100101000001101
100101001011010010100001
100101001000000011001111
100101000111001110000001
100101000100011000010111
100101000011001001100011
100101000010111000011001
100101000010110011000101
100101000000101101101001
100100111001011001000001
100100111001000010101001
100100110101100000000111
100100110100111000100001
100100110010010100010101
100100110000000011011011
100100101100001000101011
100100101100000110001101
100100101010100101010001
100100101000011100100101
100100101000000110110011
100100100101100001011001
100100100100001011000111
100100100011100001100101
100100100010100000111011
100100100010011010010011
100100011100001100000111
100100011000100001101011
100100011000010001010111
100100010111010000101001
100100010101110101000001
100100010101001010010011
100100010011000100110011
100100010001001101001011
100100010000111011000011
100100010000000110101111
100100001101101001000011
100100001101000100011011
100100001011000011010011
100100001001110000110011
100100001001011010000111
100100000111100010010101
100100000110110100000111
100100000101000011101011
100100000100001101110011
100100000001101100010111
100011110001110000000011
100011101000011000001011
100011100111000010000011
100011100010000100110011
100011100000010010100111
100011011110000100100001
100011011101000001000101
100011010010100001010011
100011010000001000110111
100011001011000110001001
100011001001101000110001
100011000110101100000101
100011000101011100010001
100011000101001000101011
100011000100110001101001
100011000010000010111101
100011000001010001001111
100010111100001000010011
100010110100100010011001
100010110100001111000001
100010110100000100100111
100010110010010001100011
100010101010101000101001
100010101001000101101001
100010101000101011000011
100010101000010011001101
100010100110001010010101
100010100101011000001101
100010100011111001000001
100010100010110010001011
100010100001001010011011
100010100000100101011011
100010011100000010001111
100010011010010000110101
100010011000000101110011
100010010110100000101011
100010010010010011011001
100010010010000100011111
100010010001010010101011
100010010000011110010011
100010001111001100000011
100010001101000000110111
100010001011100010000111
100010001010010100101011
100010000111010111000001
100010000110111000010011
100010000101111010100001
100010000100011011001011
100010000011100101100011
100010000000111100001111
100010000000110011110011
100001110101100000101001
100001110010011100100001
100001110001100010010101
100001110001001100010011
100001110001000101100101
100001110000111001001001
100001110000001011100011
100001101100110000011001
100001101010001011010001
100001101001101100001001
100001101000001001101101
100001100110100001001101
100001100100010110010101
100001100011110100010001
100001100010001101001011
100001011101010000100011
100001011100000110010011
100001010111000101001001
100001010100001110100101
100001010011010010000111
100001010000010101011101
100001001110011010000011
100001001101010010001101
100001001010100100010111
100001001010100010101011
100001001001100011011001
100001001001100001100111
100001001000001100111011
100001000111100000011011
100001000110100110110001
100001000110010101010011
100001000110010000101111
100001000101101010000111
100001000100111111000001
100001000001110100101011
100001000001011010110011
100000111010001010001011
100000111000010000101111
100000110000111000010111
100000101101100100100011
100000101010110001000111
100000101001100000011111
100000100101011001010011
100000100011000010110111
100000011011101011000001
100000011011100100001011
100000011011001000100111
100000011010110010010011
100000011010000101101101
100000011001010110110001
100000011000111101010001
100000010110011100001011
100000010101110000110101
100000010100110110100011
100000010100101001011011
100000010100011001100111
100000010010100111000111
100000010001100101111001
100000001110101100011001
100000001110000111001011
100000001100001011011101
100000001001001111100011
100000000110100001110111
100000000100100110011111
100000000011011110100101
100000000011010110011011
100000000000111110111001
011111110000110000000001
011111101000001010000001
011110110000000000001111
011110100011010000001001
011110100000101100000011
011110011100010000001001
011110010101000110000001
011110010010001010100001
011110010000010100010011
011110001000100100010101
011110000101000001001011
011110000100110010010001
011110000100001010000111
011110000011001100010001
011110000000010001101101
011110000000001000111011
011101110000001000100101
011101100001010110000001
011101011010001000000011
011101010100000100001011
011101010001000001010011
011101001000000101100011
011101000011100010010001
011101000010000100010111
011101000001100000101011
011100111010000001010001
011100110000011001001001
011100101010101000100001
011100101001001100001001
011100100110001001000101
011100100101100010000011
011100100100011000010011
011100100001000000110111
011100011000000110110001
011100010010011000010101
011100010000100010010111
011100010000010011100011
011100001011010100000011
011100001001100111000001
011100001000101001001101
011100000011110001100001
011100000000110100100111
011011111000000000010011
011011100101000100000101
011011100011000000110001
011011001010000010001011
011011001000111000000011
011011000011010000000111
011011000010001101000011
011011000000100001110011
011010111110100000000001
011010110010010100000101
011010101101000001010001
011010100110011000100001
011010100010110011000001
011010100010000100011011
011010100001100001100101
011010100001001010010101
011010011011000100001001
011010011000101010000101
011010011000001001110001
011010010010010000111001
011010010001100101010001
011010001101010000100011
011010000100000111101001
011001110100001010000011
011001100111000000001011
011001100000000101011101
011001010101010011000001
011001010000101100100011
011001010000000001101111
011001001011100000001101
011001001000010110001101
011001000111000101100001
011001000101100001000111
011001000100100110010011
011001000100010001011011
011001000001110100110001
011000111000000101000111
011000110110000101001001
011000110101010000010101
011000110100110000001011
011000110010000010101011
011000101110000011000011
011000101001110001000011
011000101000111100010001
011000101000011000100111
011000100110101010010001
011000100101010010101001
011000100001101000011011
011000100001000011001111
011000100000001111110001
011000011110001100000101
011000011010100001100011
011000011000011110000011
011000010100000110100111
011000010001101000101101
011000001101010001001101
011000001100111001100001
011000001100001100110011
011000001011001011010001
011000001010100110000111
011000001001001001101011
011000000111001000011101
011000000110111000000111
011000000101001111000011
011000000100110101010101
011000000011111010001001
011000000011001010100111
011000000010010101101011
011000000010000011111101
011000000000110010111011
010111101000010001001001
010111100100010010000011
010111010000000010100111
010111001000010000010111
010111000110001000010011
010111000011100001000011
010111000010010000101011
010111000000011101010001
010110111001000010010001
010110110001010000100011
010110110000000101011001
010110101100000100000111
010110101010001000011001
010110100110010100010001
010110100001001011100001
010110100000011100001101
010110011101001000000101
010110010110100001000101
010110010011010001010001
010110010000101000110101
010110001110100000110001
010110001100100101001001
010110001001100000011011
010110001000001110010011
010110000111001000101001
010110000110100010001011
010110000101010000110101
010110000001000110011101
010101101110110000000001
010101101010000101000101
010101101001100001100001
010101011000001010011001
010101010111000000100011
010101010100000101100101
010101010000010110010101
010101001111000001001001
010101001101000110010001
010101001001101010000011
010100111100100100100001
010100111100001011000001
010100111000110000011001
010100110100000010110101
010100110100000001101011
010100110011000011001001
010100110010010100001011
010100110001111010000001
010100101001010011000101
010100100111100100001001
010100100111010001000011
010100100100110111000001
010100100010010010101101
010100100010001101010011
010100100001100010111001
010100100001010101101001
010100100000101011001011
010100011101110000000011
010100011010010001100101
010100010100100101010011
010100010001100100001111
010100010001010010011011
010100010000001111101001
010100001101000001010111
010100001010111011000001
010100001010101100001011
010100001001101100110001
010100001000100011100111
010100000110101100010101
010100000110011100100011
010100000101011110001001
010100000100000111001111
010100000011000001111011
010100000010010011010111
010100000000111000011111
010100000000100101111101
010011110000000101100011
010011101001100000000111
010011100010000011010011
010011011001010001000011
010011010110000100001101
010011010101100000010011
010011010100011010010001
010011010011000110000011
010011010010101001100001
010011001001001101000101
010011001001000100101011
010011000101000011100011
010011000001010010111001
010011000000011011000111
010010110110010010001001
010010110001001100110001
010010110001001001001011
010010110000111101000001
010010110000000110101101
010010101110000100101001
010010101100001000110101
010010101010110100000011
010010101000100010011101
010010101000001010101011
010010100111100000010101
010010100100110001001101
010010100100000110110011
010010100011001110001001
010010100001100111000011
010010100000011001111001
010010011110000000011011
010010011001010010100101
010010010011000000101111
010010010000110001011011
010010001011011000001011
010010001010010010110011
010010000101101000001111
010010000100101101100011
010010000100001111010101
010010000011110101000101
010010000011100100111001
010010000010001001110111
010010000001011110100011
010010000000010100111111
010001111110000000000111
010001111100011000001001
010001111000101000110001
010001110110010001010001
010001110011010000101001
010001110011000100010101
010001110001000010110011
010001110000100011101001
010001101100010001100101
010001101100000010011011
010001101001001010001101
010001100110100000110011
010001100110001100011001
010001100110000110100101
010001100100111100100001
010001100011011011000001
010001100011000001100111
010001100010110101001001
010001100010110010010101
010001011001001011100001
010001011000100001010111
010001010110100111000001
010001010100010010101011
010001010100001100010111
010001010010010101000111
010001001110101010000101
010001001100010111000011
010001001010000101011011
010001001000001110100111
010001000100100100101111
010001000011001100110011
010001000010100011001111
010001000001101101001011
010001000001011000101111
010001000001000111110101
010001000000011110011011
010000111011001100000011
010000111000010011001011
010000110100101000100111
010000101011100000101011
010000101010000100110111
010000100110100101000111
010000100101010100011011
010000100010011110000111
010000100001110010100111
010000011101000011011001
010000011100010010010111
010000011011100110100001
010000011000001000111111
010000010111011010000011
010000010111010100100101
010000010110001001001111
010000010100110100111001
010000010100101110001011
010000010010110000110111
010000010001110101100011
010000010001001011010111
010000001110101001010011
010000001110100001101101
010000001101000010101111
010000001100011100001111
010000001011110001011001
010000001001011101010011
010000001000011011101101
010000000100101010111101
010000000100011011110011
010000000010100111110011
010000000010011101011101
001111110010001000010001
001111101001000001000011
001111100000000101101001
001111100000000010110011
001111010110010000000011
001111010001000010001011
001111010000101000000111
001111000101000000100111
001111000010100000011011
001110111001100100000001
001110110101000000101001
001110110100011010000001
001110101100001101000001
001110101011001000000101
001110101000100010101001
001110100100100110000101
001110100100010001010101
001110100011000111000001
001110100000101001011001
001110011000001001001011
001110010010000001100111
001110010001111001000001
001110001101100001100001
001110001010110000100101
001110001001000011011001
001110001000010111000101
001110000111000010010011
001110000110101000100011
001110000100001100110101
001110000011000100101101
001110000001101110001001
001101110100100001000101
001101101000110100100001
001101101000000110011001
001101100011100000000111
001101100000010011000111
001101011001100000010101
001101010100100010101001
001101001110010011000001
001101001000110001010011
001101000111010000110001
001101000110110000001101
001101000100001011001011
001101000010100111100001
001101000010000010101111
001101000001111010100001
001101000000011100101011
001100111110000010100001
001100111000110000000111
001100110101000011010001
001100110011001100100001
001100110010010000110011
001100110010001011000011
001100110000101110010001
001100110000010101100101
001100101110010100000101
001100101011100000011001
001100101001010010100011
001100101000011010010101
001100101000000100101111
001100100110100100110001
001100100110010010011001
001100100100000011101101
001100100010001000011111
001100011100011100100001
001100011100001010001101
001100011100000111000011
001100011011100010000011
001100011010101101000001
001100011001001000110011
001100010101100000011011
001100010101001001000111
001100010100010000101111
001100010010100100011101
001100010001010001011101
001100001110000001101011
001100001011000001110101
001100000111111100000001
001100000110100011000111
001100000100101100001111
001100000100010111110001
001100000010001110110011
001100000001110011001011
001100000001101101100011
001100000000011001110111
001011110000010001001011
001011101000100110000011
001011100000001000101111
001011011001001000101001
001011010100110000010101
001011010000001011010011
001011001100010010101001
001011001000100001101101
001011001000010100100111
001011000101000100011011
001011000011101010000101
001011000011010101010001
001011000011000001101011
001011000010001100011101
001010111000101000100011
001010111000000110010101
001010110111000000000111
001010110100100101100001
001010110010000011001101
001010110001100010010011
001010110000101100001101
001010110000010011110001
001010101010000001110011
001010101000010010011011
001010100110100000101101
001010100100110100010011
001010100001110000101011
001010100000001111001011
001010011010011001000101
001010011000000110101011
001010010101011000110001
001010010010100100110011
001010010001001101100101
001010010001001000011111
001010010000110110000111
001010001111100000001011
001010001101010100010101
001010001100110011000011
001010001001111100100001
001010001001001011000111
001010001000101100011011
001010000100011101000111
001010000100000011110111
001010000001110001010111
001001111001010001010001
001001110100000000111101
001001110001100101000011
001001101111000110000001
001001101110010000100011
001001101100000011110001
001001101010101010001001
001001101010001100010011
001001101000111001000101
001001101000100000110111
001001100100011010001101
001001100100000110101011
001001100001110000011101
001001011110100000010011
001001011100001000100111
001001011000100011001011
001001011000010000011111
001001010101011100000011
001001010100110001100011
001001010011000100100111
001001010010111010000011
001001001011101000100011
001001001010000011010111
001001001001011010001011
001001001001000110110011
001001001000001101001111
001001000110100101001011
001001000110001110000111
001001000110001001110011
001001000000111100010111
001001000000101011100111
001000110100001101010011
001000110001011010000111
001000101101001010010011
001000101101000001100111
001000101100101001001011
001000101011010000010111
001000101001101100000111
001000101001000101011011
001000100111100001010011
001000100011100110100011
001000100010110100001111
001000011101101100001001
001000011100100011100101
001000011011010000101011
001000011010101000110101
001000011010010110100101
001000010111100101000101
001000010110010001010111
001000010101000101101011
001000010100011010011011
001000010011001110001011
001000010000111001001111
001000010000011111010101
001000001110100010011101
001000001110010100011011
001000001011110010110001
001000001010110111001001
001000000111011001001011
001000000101100100110111
001000000011001101010111
001000000001010110101111
000111010101000101000011
000111010000100110010011
000111010000000001011111
000111001100000110001011
000111001010000011100011
000111001001011000100011
000111000100010001110011
000111000011001000001111
000111000001110100000111
000111000000111001001011
000110111000011000101001
000110111000001001010101
000110110101010100000101
000110110100100011000011
000110110011000000011011
000110110010100001101001
000110101101001010001001
000110101100111000000101
000110101100000001011011
000110101010000110100101
000110101001100000110101
000110101000110110010001
000110101000010001100111
000110100111010010100001
000110100101001100010011
000110100100110000111001
000110100010100100010111
000110100010011011001001
000110100001101010000111
000110100001010011010011
000110100001000101001111
000110100000010110101011
000110011110001010000011
000110011110000100010101
000110011100101000011001
000110011100010011010001
000110011010010110001001
000110011001011100010001
000110011001000100100111
000110011000000011101101
000110010110011000001101
000110010110001001110001
000110010101101100100001
000110010100110100001011
000110010010110010100011
000110010001100001110011
000110010001010111100001
000110001111000011000101
000110001011001101100001
000110001010010001111001
000110001001110001001101
000110001000101000101111
000110000111000101011001
000110000110101111000001
000110000110000000111111
000110000100110101100101
000110000010011110010101
000110000001011010101101
000110000000111100110011
000101111010100000100011
000101111010001001001001
000101111001001000000111
000101110100001000110011
000101101100101100010001
000101101100000010100111
000101100101111000000011
000101100101000101010101
000101100011101101000001
000101100001100100110011
000101100001001001011011
000101100000001110001111
000101011110100100001001
000101011100011001000011
000101011010000110000111
000101011000110010001101
000101010111101000000101
000101010010011100010011
000101010001010000110111
000101001101001100100101
000101001010010010011011
000101000111010100001011
000101000101000010011111
000101000100101110100011
000101000010101001010111
000101000001011111000011
000101000000010111101101
000100111000001100011011
000100110101000110001011
000100110010100010001111
000100110001000011100111
000100110000101101000111
000100101111000000001111
000100101100011110000011
000100101001110100001011
000100101000101001110011
000100100110000011110011
000100100100110010010111
000100100010111000100111
000100011011100000101101
000100011000101110100101
000100010100011101011001
000100010011110001000111
000100001111011000010011
000100001110010010110101
000100001101100110000111
000100001100100011111001
000100001011001010101011
000100001010110101100011
000100001010011001001111
000100001001001111001101
000100000111000101100111
000100000110110001011011
000100000101111011000101
000100000101110100011101
000100000011101011110001
000011111110000010010001
000011111001000100011001
000011111000010110100001
000011110000101010001011
000011101010000100001111
000011101001000011100101
000011101000010101010011
000011100110010000010111
000011100101100001001011
000011100011101000010011
000011100001111110000001
000011100000101101100101
000011100000001110111001
000011011100101100000011
000011011011000000010111
000011011010111000010001
000011011010001010100101
000011011001100111000001
000011011000110000101011
000011010101010100101001
000011010011011010001001
000011010001110001100101
000011001110100011001001
000011001101100100001101
000011001100011001001101
000011001100001010010111
000011001011010000101101
000011000111100001110001
000011000101010011010101
000011000100111000100111
000011000100100111000111
000011000010110100110101
000011000010010111001011
000010111101010000001011
000010111011000011000011
000010101110100010100011
000010101001010110000111
000010100111001001100011
000010100110101100001011
000010100100101001010111
000010100001011000110111
000010011110010101000011
000010011101100010010101
000010011001111010000011
000010010110011110100001
000010010101110011001001
000010010101001010100111
000010010011011100000111
000010010010101110011001
000010010010001101101011
000010010010000111110101
000010010001001011111001
000010010000100010111111
000010001101100101010011
000010001100110000011111
000010001100000101101111
000010001011101000011101
000010001010101101000111
000010000111010100110011
000010000101100110101011
000010000011100011011011
000010000011010011100111
000001111101100010000011
000001111000011010010011
000001110110101001000011
000001110110010110000011
000001110010100100011011
000001110010011000001111
000001110000100110100111
000001101101001101000011
000001101011010001001011
000001101000100101101011
000001100101010100100111
000001100100011001101011
000001100000110011011011
000001011111001000001011
000001011100110100100101
000001011100000001111011
000001011010010011101001
000001011001110100010011
000001010111001011010001
000001010110000010110111
000001010100101011001101
000001010011100011100011
000001010001101000111011
000001010001000111001111
000001010000010111110011
000001001111110000000111
000001001100110010110011
000001001011010111000101
000001001010011000110111
000001001000111001111001
000001000110000101111101
000000111111000000110011
000000111100110001010011
000000111100100100001111
000000111100010111000101
000000111010000001011111
000000111001100011001101
000000111000011101100011
000000110010101010110011
000000110001010001111011
000000110000010110011111
000000101111110011000001
000000101101010101110001
000000101000001111010111
000000100111011101000101
000000100110010011001111
000000100100101101111001
000000100011101001001111
000000100010011100111011
000000100000111111001101
000000100000110101110111
000000011110111000100011
000000011010111100001101
000000010111101100010011
000000010111100010111001
000000010011111001101001
000000010011110110010101
000000010010011010111101
000000001110001011100111
000000001101110001101011
000000001011000110111101
000000001010011111110001
000000001001101010110111
000000001001010011011111
000000000111001111101001
000000000101011110010111
000000000010101110101111


==> anc/a24.6.8.1855.txt <==
# A(24,6,8) explicit code size 1855 — exceeds best surviving 1848H; lost 1990 LB 1882 unbeaten
$BASE=10
110001101110000000000100
000111011101000000000100
010101110010100000000100
101100001110100000000100
011000101101100000000100
011011001010010000000100
110011100001010000000100
010000111011010000000100
111000100010110000000100
110101010100001000000100
100110010011001000000100
110100101000101000000100
011101100000011000000100
000001111100011000000100
000111000110011000000100
101100000001111000000100
001110101100000100000100
010110011010000100000100
000011110011000100000100
001111010000100100000100
100001010101100100000100
011100000011100100000100
000010001111100100000100
111000010100010100000100
100010100110010100000100
001010011001010100000100
010110000101010100000100
101001000011010100000100
110000001001110100000100
011011000001001100000100
100010101001001100000100
101000110000101100000100
010001011000101100000100
110010000010101100000100
100100011000011100000100
000110110110000010000100
001011101001000010000100
010101100101000010000100
110010010101000010000100
101000100111000010000100
000111001010100010000100
100000111010100010000100
011001000110100010000100
010100011001100010000100
110100110000010010000100
001001110010010010000100
100001011001010010000100
101011000000110010000100
010010101000110010000100
001100100100110010000100
011000101010001010000100
001101000011001010000100
000100101001011010000100
010100000010111010000100
101100001001000110000100
010001001011000110000100
100110000100100110000100
011000100001010110000100
001000001010110110000100
000101000001110110000100
011100010000001110000100
100001010010001110000100
000011100000101110000100
001000000101101110000100
000010000011011110000100
011110110000000001000100
111000010011000001000100
001001101010100001000100
010010100110100001000100
110100000110010001000100
001100100011010001000100
011100001000110001000100
100010001010110001000100
010001000011110001000100
100100001101001001000100
011000010100101001000100
000110100000111001000100
100001100000110101000100
001000100110001101000100
000001011110000011000100
101000101000010011000100
001110000100001011000100
010011000010001011000100
000000110001101011000100
010000110010000111000100
011010000000100111000100
111010101000000000100100
011101001100000000100100
100010011110000000100100
001010110101000000100100
001110001011000000100100
100101011000100000100100
011000011010100000100100
110000110001100000100100
010110100010010000100100
110001010010010000100100
001000101110010000100100
000101110001010000100100
010001100100110000100100
011010000001110000100100
000100001101110000100100
101001100100001000100100
111100000010001000100100
000101101010001000100100
010101000001101000100100
100010000101011000100100
001001000010111000100100
100100110100000100100100
011001100010000100100100
010100101001000100100100
010000010111000100100100
000010111000100100100100
001001001001100100100100
000000100011110100100100
000011010100001100100100
000100010010101100100100
010010001000011100100100
001100000100011100100100
010001111000000010100100
101001001010000010100100
001010100010100010100100
100010001001100010100100
000001010011100010100100
000100011010010010100100
001001000101010010100100
100000000110110010100100
001100001000101010100100
010010000100101010100100
100101000000011010100100
100001100001000110100100
000110010001000110100100
101010000000001110100100
000000110000011110100100
010011010001000001100100
111001000000100001100100
000010010100110001100100
010000100101001001100100
001100011000000101100100
000101000110000101100100
100010000011000101100100
001011000000010101100100
001101100000000011100100
000000101011000011100100
011000000010010011100100
000001001000110011100100
100000001100000111100100
100011110100000000010100
011100100110000000010100
010111000011000000010100
001001001111000000010100
011011100000100000010100
111100010000100000010100
000101101100100000010100
001000110011100000010100
010101011000010000010100
101000011010010000010100
001110000010110000010100
010000001110110000010100
000011001001110000010100
001010010110001000010100
010001101001001000010100
011000000011011000010100
110001000000111000010100
001000101000111000010100
000100010100111000010100
001101100001000100010100
101010000101000100010100
110000100011000100010100
010010010001100100010100
000000110101010100010100
000100001011010100010100
010100100000110100010100
011000001100001100010100
000000111010001100010100
000001000110101100010100
110011001000000010010100
101101000100000010010100
001001011000100010010100
110000100100100010010100
000100000111100010010100
000111100000010010010100
001100010001010010010100
100100001000110010010100
101000000010101010010100
100010010000011010010100
000001001010011010010100
001010110000000110010100
010010000110000110010100
000000101001100110010100
110000011100000001010100
110110000000001001010100
011001010000000101010100
000110100010000101010100
000100001000101101010100
100000000010011101010100
001100001010000011010100
000010010011000011010100
010101000000100011010100
000010001100100011010100
010000001001010011010100
000000100010110011010100
000001000101000111010100
110101100000000000110100
001101010010000000110100
010110001000100000110100
011000110000010000110100
100001001100010000110100
100010100000110000110100
100001000011001000110100
010000100010101000110100
001000010100100100110100
100100000001100100110100
000010010010010100110100
010001000001010100110100
110000010000001100110100
100110000010000010110100
000001100110000010110100
010010100001000010110100
000100110000100010110100
001010001000010010110100
010100000100010010110100
011001000000001010110100
100000101000001010110100
000000000001111010110100
000101001000000110110100
001000000011000110110100
101000100010000001110100
010001001010000001110100
011100000001000001110100
000001100001100001110100
000100101000010001110100
100001010000000011110100
010111101000000000001100
101110010100000000001100
010011010110000000001100
011010100011000000001100
100011001011000000001100
000100101111000000001100
101001010010100000001100
000001111001100000001100
011100010010010000001100
001111000001010000001100
101000110001010000001100
010001001101010000001100
100000101100110000001100
001000000111110000001100
100101100001001000001100
011100001001001000001100
110000000111001000001100
001100100010101000001100
000101001000111000001100
010000100001111000001100
001001110100000100001100
110010001100000100001100
001101001010000100001100
010000101010100100001100
000110110000010100001100
011001000000110100001100
100100000010110100001100
001010001000101100001100
010100000100101100001100
100011000000011100001100
110000101001000010001100
001000011011000010001100
011000110000100010001100
010011000001100010001100
010000100110010010001100
100100000101010010001100
000111010000001010001100
100000110100001010001100
100100001010001010001100
111000000010000110001100
100001001000100110001100
000010010010100110001100
010100001000010110001100
001010000100010110001100
000101010100100001001100
100000100011100001001100
000010000101101001001100
000000010010111001001100
110100010000000101001100
001100000101000101001100
010010000010010101001100
000000001011001101001100
011001001000000011001100
010100000011000011001100
000100101000100011001100
000001100001010011001100
110000000000110011001100
101000000001001011001100
000010001000011011001100
110110000001000000101100
101000001101000000101100
000001001110100000101100
001100010001100000101100
001001011000010000101100
101010000010010000101100
000010101001010000101100
100001000001110000101100
000100011100001000101100
000010100110001000101100
100010010000101000101100
000100000011011000101100
011010010000000100101100
000101100000100100101100
110000100000010100101100
110001000100000010101100
010010001010000010101100
001100000110000010101100
000000100101100010101100
010000010001010010101100
000110000000110010101100
010100100000001010101100
000001001001001010101100
001000101000000110101100
000001000010010110101100
100000111000000001101100
000110010010000001101100
001001000011000001101100
010000001001100001101100
010101000000010001101100
001000100000110001101100
010100110001000000011100
101100000011000000011100
100111000000100000011100
000100011010100000011100
001100001100010000011100
111000100000001000011100
001001000001101000011100
010010000100011000011100
100000001001011000011100
100100101000000100011100
000011011000000100011100
100000010110000100011100
000010100100100100011100
001000100010010100011100
001011000010000010011100
000110001001000010011100
011000000101000010011100
100000010001100010011100
000000111000010010011100
000001000100110010011100
000000100011001010011100
010000001000101010011100
010001100000000110011100
001100000000100110011100
110001000001000001011100
001000101001000001011100
011000000010100001011100
001010010000010001011100
000100000001110001011100
000100000110001001011100
001110100000000000111100
010000101100000000111100
000101000101000000111100
010001010000100000111100
000010000011100000111100
100100010000010000111100
001000001010001000111100
000001100000011000111100
101001000000000100111100
010100000010000100111100
000000001000110100111100
100010000100000001111100
000000010001000101111100
111100011100000000000010
011111010010000000000010
001010111011000000000010
010100110111000000000010
010011110001100000000010
110110000101100000000010
101100100011100000000010
001011000111100000000010
010110111000010000000010
101001101010010000000010
001011011000110000000010
010101010100110000000010
100101001001110000000010
000010101101110000000010
011000001011110000000010
011001101100001000000010
110001010011001000000010
100001111000101000000010
101101010000011000000010
001010110100011000000010
100010001011011000000010
000100000111111000000010
100110101010000100000010
101001110001000100000010
110010011001000100000010
011010010100100100000010
000001011110100100000010
101000000110110100000010
000101110100001100000010
111000100010001100000010
000110001100101100000010
100101000010101100000010
101000001001101100000010
110001001000011100000010
001100001010011100000010
010000010110011100000010
100100100001011100000010
110010101100000010000010
100101010101000010000010
000110001111000010000010
011101000001100010000010
011100100010010010000010
010001101001010010000010
101010000101010010000010
100000011100110010000010
010101011000001010000010
110110000010001010000010
101000011010001010000010
011000000111001010000010
010100100100101010000010
000001001101101010000010
100011100000011010000010
000001010010111010000010
010010000001111010000010
101100100100000110000010
010011100010000110000010
001010101000100110000010
110001000100100110000010
100010000011100110000010
100110010000010110000010
011000001100010110000010
000000111010010110000010
001011000100001110000010
000010110001001110000010
010000001010101110000010
000101011011000001000010
100111000010010001000010
111001000001010001000010
011010100000110001000010
111100000000101001000010
100010100010101001000010
001110000001011001000010
010000100011011001000010
001111100000000101000010
010100001101000101000010
110000101000100101000010
010110000010100101000010
000000110100110101000010
000001101010001101000010
100100001010100011000010
000001100110010011000010
100000110001010011000010
001001010001001011000010
000000101000111011000010
000100000100011111000010
110001110100000000100010
001101001010100000100010
000011110010010000100010
100100010110010000100010
001100101001010000100010
100011000100110000100010
101011000010001000100010
001100100110001000100010
000011101001001000100010
100100011001001000100010
110010001000101000100010
010001000110101000100010
000010010101101000100010
000101001100011000100010
001000010011011000100010
000100110000111000100010
111000000101000100100010
000111000011000100100010
101100010000100100100010
001001100100100100100010
100000101100010100100010
000010001010110100100010
010110010000001100100010
000100111100000010100010
110100100001000010100010
001001100011000010100010
111000000010100010100010
000010011001010010100010
010100001000110010100010
011010100000001010100010
000111000000101010100010
110000010000011010100010
001000000100111010100010
100011001000000110100010
000010010110000110100010
010001000001001110100010
100000100000101110100010
010000111010000001100010
101000001110000001100010
101010100001000001100010
010100010001100001100010
100001011000010001100010
100001000101001001100010
000000100111000101100010
010001000000110101100010
000000011100001101100010
011001000100000011100010
001000110000100011100010
000110100000010011100010
000010001010001011100010
101110000110000000010010
100011001101000000010010
001110110000100000010010
101001010100100000010010
010000111100100000010010
000001101011100000010010
110000010101010000010010
001101000011010000010010
110100110000001000010010
101010101000001000010010
001001110010001000010010
000100101101001000010010
001000001110101000010010
000101010001101000010010
011100000100011000010010
100110000000111000010010
000001100100111000010010
001101011000000100010010
110000001110000100010010
100000100101100100010010
010011000100010100010010
000100100110010100010010
000010000111001100010010
011001001010000010010010
100000110110000010010010
010110010001000010010010
001000011101000010010010
110101000000010010010010
001010010010010010010010
000100100001110010010010
000101000110001010010010
111000010000000110010010
000001101100000110010010
100100001000001110010010
000000010100101110010010
010000100000011110010010
111000100100000001010010
010001000111000001010010
100000011001100001010010
001001001100010001010010
010100010010010001010010
100010010100001001010010
010000110001000101010010
101000000011000101010010
000110001000010101010010
000000000001111101010010
000011100001000011010010
110010000000100011010010
101000000000011011010010
000110011010000000110010
011000010110000000110010
001011010001000000110010
010101001001000000110010
100100101000100000110010
100001100001010000110010
000110000101010000110010
010010010000110000110010
001000100010110000110010
100000010010101000110010
100010110000000100110010
100101000100000100110010
001010001100000100110010
000001001000101100110010
010001100000100010110010
000001010100010010110010
010000000011010010110010
001100010000001010110010
010000001100001010110010
100010000001001010110010
010011000000001001110010
001000010000010101110010
000100100000001101110010
111011000100000000001010
101000010111000000001010
100100110100100000001010
011001100010100000001010
100010001110100000001010
010100101001100000001010
010101001010010000001010
011010010001010000001010
000100011101010000001010
001110000100110000001010
100111001000001000001010
011010001010001000001010
000110010110001000001010
110010100001001000001010
001000100101101000001010
010001110000011000001010
001001000110011000001010
010000001100111000001010
100000010001111000001010
100001100110000100001010
010101010001000100001010
001011001001000100001010
100011010000100100001010
010000000111100100001010
101000011000010100001010
110100000100010100001010
000010100011010100001010
101101000010000010001010
001010100110000010001010
000011010011000010001010
100001100001100010001010
100100101000010010001010
000011001100010010001010
000010110000110010001010
001100001100001010001010
101010000000101010001010
100000001101000110001010
000100000001101110001010
100000000010011110001010
010001011100000001001010
101001001000100001001010
000000111001001001001010
100100000011001001001010
000100011000100101001010
000001000100101101001010
010101100000000011001010
010000010010100011001010
110000000100001011001010
001101010100000000101010
000110110001000000101010
011100000011000000101010
110101000000100000101010
010010100100100000101010
110000001001010000101010
000001101000110000101010
101000110000001000101010
000000001111001000101010
110010000010000100101010
010000101000001100101010
001000000010101100101010
000010000100011100101010
100110000100000010101010
000100100010100010101010
001000001010010010101010
000101000001010010101010
000001100100001010101010
000000011000101010101010
001000010001000110101010
001010011000000001101010
100000100010010001101010
010010000001000011101010
110001101000000000011010
010110001100000000011010
001100101010000000011010
000001110101000000011010
000111010000010000011010
100010100100010000011010
111000000010010000011010
000000010110110000011010
010001000001110000011010
010000100110001000011010
000010001001101000011010
100110000001000100011010
001010010000001100011010
110000000000101100011010
000101001000100010011010
001000000011100010011010
001001100000010010011010
100001010000001010011010
000000000101011010011010
000100110000000110011010
000010001010000110011010
101100010000000001011010
001010000101000001011010
000000001010011001011010
000101000010000101011010
100000011100000000111010
000011000110000000111010
011000001000100000111010
010100100000010000111010
010000010001001000111010
000000101001000010111010
100000000000110010111010
011001010101000000000110
100000111101000000000110
101010100100100000000110
010011001100100000000110
110000010110100000000110
100110001100010000000110
000100101010110000000110
001001100001110000000110
001100111000001000000110
010100001110001000000110
000001100111001000000110
001101000100101000000110
100011000001101000000110
000000011011101000000110
111010000000011000000110
100000110010011000000110
010100010001011000000110
001000001101011000000110
110111000000000100000110
101001001100000100000110
101010010010000100000110
100100000111000100000110
000100110001100100000110
000011101000010100000110
000101010010010100000110
010010100100001100000110
000101001001001100000110
000010010000111100000110
111001100000000010000110
100011000110000010000110
000001110100100010000110
001010010001100010000110
010000100011100010000110
001101001000010010000110
110000001010010010000110
000000010111010010000110
000010011100001010000110
100100010000101010000110
000100100010001110000110
100101110000000001000110
000110101001000001000110
001010000110010001000110
000101000101010001000110
010001100000101001000110
100000000100111001000110
011000001010000101000110
110000000001001101000110
010100010100000011000110
100001001000001011000110
000000011001000111000110
000001000010100111000110
101101000001000000100110
011100100000100000100110
100001100010100000100110
000110000110100000100110
001110010000010000100110
010000011100010000100110
000001001011010000100110
101000001000110000100110
100110100000001000100110
010010000011001000100110
000000101100101000100110
100000010001010100100110
100000001010001100100110
001000100001001100100110
101000010100000010100110
010101000010000010100110
011000001001000010100110
000100000101001010100110
010000010000100110100110
110100001000000001100110
000011100100000001100110
001000000101100001100110
011010011000000000010110
100101001010000000010110
000010101110000000010110
000011010010100000010110
001100001001100000010110
101100100000010000010110
010001100010010000010110
100000000011110000010110
101000010001001000010110
010000000101101000010110
000010100001011000010110
000110010100000100010110
100010001000100100010110
100001100000001100010110
010100101000000010010110
011000000000110010010110
001000100100001010010110
010000010010001010010110
100000000100010110010110
101011000000000001010110
001000100000100101010110
100100000001000011010110
000010000000001111010110
001001101000000000110110
000100100011000000110110
000101000000110000110110
001010000000101000110110
000000000110011000110110
000000001010100010110110
010000000100000101110110
110100100010000000001110
010110010000100000001110
001000011100100000001110
111000000001100000001110
000101000011100000001110
011000101000010000001110
100001010100010000001110
000010011010010000001110
001011100000001000001110
110000011000001000001110
000100100100011000001110
101100000000001100001110
010001000010001100001110
000000010101001100001110
000001101010000010001110
001100100001000010001110
000000001001110010001110
000000000110101010001110
001000010000011010001110
100010100000000110001110
000101000100000110001110
001000110010000001001110
100010010001000001001110
000011000000110001001110
000000101100000101001110
010001100001000000101110
010000000010110000101110
011000000100001000101110
000110001000000100101110
100000000100100100101110
100000000011000010101110
001001000000100010101110
000000000100010011101110
011101000000000000011110
010000001011000000011110
000001001100001000011110
100010000010001000011110
000000110000101000011110
010000010000010100011110
101000001000000010011110
000100000010010010011110
010010100000000001011110
001000000001010000111110
000010010000000010111110
010000110010110010100000
101111100010000000000100
111001000000100010011000
101000101000010000111000
010100000111010000011000
011001000011000100011000
011100001100100010010000
000101001101010010010000
000000101100110010110000
010001101100100010001000
101101100001010010000000
100101101010100000001000
001101101110000010000000
001100011000110000110000
000101010010110000101000
000000110001110000111000
011101011000100000001000
001101110011000000001000
010101010011010010000000
010101000010100110001000
010001001110010010100000
110001000110110000001000
011010000010110010001000
101001010011000010010000
010001110011000000110000
001000111010000010110000
011001010010000010101000
011101110000000010010000
000101100001001010110000
010001011001000010011000
100001101011001010000000
001101011001000010100000
100001011100001010100000
001001001100000010111000
010000001011011010001000
111001000010011010000000
001001101000011010100000
001001001010101010001000
011001100001001010001000
010001000000111010101000
011000100010011000101000
011011001000100010100000
001111000010010010100000
011100000001011010100000
010000101001101010100000
100000100001011010101000
001000100011111010000000
111000010000110000101000
111100010001000010001000
111000001000001010101000
110100000010010010101000
010100001101000010101000
000100100111010010100000
010011000011010000101000
011001000101100000101000
110101000101010000100000
010101100110000000101000
111001001101000010000000
110001001001101000001000
011111100001000000100000
000011100001110010100000
111100001001100000100000
011001001011001000100000
011000111001000000101000
111001011000000000110000
010001011001110000100000
001000001001111000101000
101011001001010000100000
010100111010000010001000
000100010011000010111000
011100000110110000100000
010101001111100000000000
010001101010111000000000
001000111010110000001000
011100110001110000000000
101100001100010010100000
101100011010000000101000
011100001010000110100000
110000011011000010100000
110001001011010000010000
010001000011101010010000
000011001011000010110000
110111001010000000100000
110100001011000100001000
001100001001000100111000
011000001001100110001000
010000101111000010010000
001000100111000000111000
011000010001100010110000
001000001111100010100000
100000100011100010110000
101001000001101010100000
010110000011100010100000
001000101101010010001000
000010101011100010001000
010100001010101000101000
101000101010101000100000
100001001010011000101000
000001101010100110100000
010000100011000110101000
000001100011101000101000
000100100011100100011000
011000100011100001100000
110000000011111000100000
010100000001110100101000
011000101000110100100000
011000100010100110010000
001001010011101100000000
110000100010101010001000
101001100000111000001000
110100011010110000000000
000100111011100000100000
011110101010100000000000
001011110000101000100000
011100101000001000110000
010100001001111000010000
011100011011000000010000
010110001010010010010000
000101001011001000011000
010000011010010000111000
000000101011011000110000
000000011011110010010000
000111101011010000000000
000010101110011010000000
001110100011000010010000
101011100000000010110000
001011101010000000101000
001010001011010000011000
001010101001100000110000
111010100001100010000000
110011000001100000110000
111000000111100000010000
111110000011010000000000
011110001000010000101000
011110000001100000011000
011101001001010100000000
100100101101100010000000
101000100101110000100000
111000101001011000000000
010100001011010001100000
010000001011100100110000
100110001011100000010000
011000001101010000110000
011001100111010000000000
001001100101100010010000
000001000111110000110000
011011000001010010010000
110010000011000010011000
110101010010000000011000
011001010010110000010000
010101000010011000110000
010101101010000100010000
110101111001000000000000
100100000011011010010000
001100101000010110010000
011001001000011000011000
001001001010010100110000
111001001010100100000000
001101100010110100000000
000100101010010100101000
000100001110110010001000
000100001110001100110000
001110110010000100100000
011010010011000110000000
001010000111010100100000
000001101110010000011000
010010100011110000010000
100001110011110000000000
100000101010110100010000
000001100011010110010000
101000110000110010010000
010001001000110110010000
001001111001010000010000
010011101000010000110000
001001101000100100011000
000110101000110000011000
000101111000000000111000
001011000000110000111000
010111000000000010111000
010011001010100000011000
110110001000100010001000
100001011000110000011000
110000001100010010011000
010000101001010100011000
000001001011110100001000
000001110010100010011000
100101001010010110000000
001001001011010011000000
100001001110100010010000
101101101000000100100000
000001100110011100100000
001001100001010100101000
010101100000010110100000
000101100101110000001000
000111100010100000110000
011101000000100100110000
001101000110100000011000
000101001010110001010000
010101100000101000011000
011000100100110000011000
001101100100010000110000
010100100010110001001000
100111100000010000101000
101100100110010000001000
010110100001010010001000
001111100000100010001000
011101000100010010001000
000101100010011010001000
001100110000010010101000
001100000011010110001000
101110000000010010011000
000100001000011010111000
010100010000110010011000
001100000010010001111000
001100100001011000011000
010001000010010011011000
011100000010001010011000
000101111000110010000000
000100101010101010010000
000101101001000110001000
001100000011101000110000
001101000001000011011000
001101000000111010010000
001110001001110010000000
011001001001100001010000
001101101001101000000000
001100001011100001001000
001100100001100110100000
101110101001000000001000
010001101011000001001000
111100000000110110000000
011110010000010100010000
111001100000010100010000
111010001000110000010000
110100001000010100110000
110001000010000110110000
011000000000010110111000
011001100000000001111000
001000100001010011110000
010000101000010011101000
011010101000000010011000
110000110000000010111000
100000000011010100111000
000001001001010001111000
000111001001100000101000
010000000110100010111000
000100000010110110110000
111100000100000000111000
100100100010001000111000
100101110010000010100000
010100100101100000110000
001100101100100000101000
101100110001000000110000
110000101001000001110000
110100100010100100100000
010100100010000011110000
010101101000100001100000
010101100001010001010000
000101100011100011000000
100001100100100000111000
100000101001100100101000
100001001011100001100000
110000100110010000110000
100100000111100000101000
101100001000101000011000
100000001101101000110000
110100000000101010110000
000100001001100011110000
010000000100111100110000
111101100100100000000000
001101000001110001100000
000101001010000011101000
110000011100100100100000
101000001000100110110000
001000001000110011011000
011100000000100011101000
101000000001100001111000
101101000001100100001000
001000100000101010111000
010000100001100011011000
000000101010100001111000
101000100001000110011000
100000111011000000011000
101010100010100000011000
111101000001001000010000
100010110001101000010000
100101100000100110010000
101001000101010000011000
000001000001100110111000
010011010010100100100000
001001000010100011110000
100011000010100010101000
000000000011110011101000
100100010001110010100000
000010011011000100101000
010010000101000100111000
101010010010111000000000
101100000011000011100000
000111011000010100100000
010010110001010100100000
100110000010011100100000
100100001000110001101000
110000000000011001111000
100110001101000100100000
000110100100110100100000
000110010000100100111000
100101101000011000010000
001101101000010001001000
010110110000100110000000
001011100110000100010000
001110000010101110000000
000010000010111100011000
000110000010100011011000
010110000110101000010000
010111000000111100000000
000011000000011110110000
001000000110011110010000
011010000010001100110000
100001000001110011010000
000011110000110100010000
100010000110100100110000
001001010001110010001000
001010010000110110100000
000011000110110110000000
001010000101111000010000
000111000101100100010000
000101000100011100011000
001100100100101100010000
000110111001000100010000
000000111001111100000000
000011011001100110000000
100110110101010000000000
010010110010000100011000
001001000101001100110000
010001100101101100000000
000001111101000100100000
000110001001011100001000
010110100011001100000000
000100100101001100101000
000000100100111110001000
110010010100100000011000
000000011101100100011000
000110010011110100000000
110100010001101100000000
100100010101001000011000
000100010001011100110000
100001010000111100100000
100000110011001100100000
100000010101000110110000
000101010100100110100000
000110010101100010001000
000010010001010110011000
110010000001011100010000
010100000101001110010000
000101010111001000100000
111010000100001010010000
011101000110001100000000
101110000100101000100000
011010000100100001110000
001100000100000111110000
000010001100100110101000
011011000100011000100000
101000010001011110000000
000010110110101100000000
010110000100110011000000
110100010110000110000000
110000000001100111100000
101011000000101100010000
100010001000111110000000
111110001000001100000000
001110011000000110001000
010010011000110100001000
100010001000001100111000
000110000001001001111000
001111000000001100101000
100111010000001000110000
000111010010000110010000
101111000100010100000000
100101011100000100001000
001100010000111100001000
011000000101011100001000
011000000010111101000000
000011011100100000110000
001011010010010100001000
010001010100010100101000
000110101000001110100000
100010100010001110010000
000010100000100111110000
010010011000000110110000
010010101000101100010000
000010001000111001110000
010100011000001100011000
010010101110000100100000
011011111000000100000000
010111001100000110000000
010011011000001000101000
110001001000000101101000
100111000000100101100000
000111000101000011100000
010111000101001000001000
100110100000101100001000
000101000011011101000000
000001010001010111100000
000111000000010111001000
100011000100000110011000
101001000000010011101000
000001011000011110001000
111001010000001100001000
101001111000000010001000
100001110100010110000000
000011110000000110101000
100100010000001110101000
000011010001100001011000
100001011001001100010000
000011010101001010010000
000011100001001100011000
000011100010100101001000
001010110001100100001000
001010000001101101100000
001010001001001110010000
001110010101001100000000
101100010010001100010000
001100010001100101010000
011011000000101001001000
010110100000000101101000
110110100100000100010000
011100110100001000001000
001001011101001000001000
100000011010101100001000
000110100100001010011000
100001000010101001011000
001011000010011001010000
011010100001001001010000
010000001101001001011000
001001011010000001011000
001010011010100100010000
001110100101100001000000
011000011001001101000000
100101010000010101010000
100010011001001010001000
110100001000011011000000
010100101100011100000000
110000010001001011010000
100000110000011100011000
000000100100010101111000
110110010000011000001000
110000111000001110000000
001000110010001110001000
101110110000001010000000
001010010000101011010000
110011100000001100100000
110010100100111000000000
101010100100000100101000
111010000000000101011000
100010000101110100001000
100010010000010101101000
100100000100100101011000
011110000110000001001000
011000011110000100001000
111010110110000000000000
110000110101000100001000
110001110000100001001000
100011110010001000001000
000011010100111000001000
100111010110100000000000
100010110100100010100000
000001110110100001100000
110000010110000001101000
100100100010000111001000
010010011110100010000000
010110011001000001001000
010111010100000001010000
010001011010010101000000
110100101100000001001000
100100100100010011010000
100000001010010011110000
110010010001110001000000
110011011100010000000000
010010110000001011001000
010011100100010001001000
010011001001011001000000
000111110001001001000000
010010010010011001100000
000010011100011100010000
000011011000010011010000
100110011100000010010000
100111101000000011000000
100000011000000111011000
101000010100100110001000
100011101100100100000000
000010100101011101000000
100010100101000011001000
001010101100000011100000
000010111100100001001000
000011011010101001000000
000110101010001001001000
101000110101001001000000
000000100111101001010000
000000011111000001110000
001110011110010000000000
110000001110101001000000
100100111110001000000000
001010001111001001000000
101010001100011000001000
100000010111101010000000
000100011011001110000000
000100101110100101000000
111010010001001000100000
011101010000001001100000
000110110010011000010000
100010101001010010010000
110010101010010000001000
010010010011101000001000
110001000001010110001000
001010010110100000101000
000010100010010010111000
100110100010110010000000
100010000111010001010000
100010010110010010001000
000000011110111000100000
100001101101010001000000
001100011100001001010000
001000111100101010000000
011010011000011010000000
100011001010000101010000
110101100010001001000000
101101000100001001001000
100110100110000001100000
100101100111000000010000
000100110101000111000000
110011000111000100000000
000011010101000101000010
100100110010100001010000
010000010110100101010000
100000011111010100000000
010000000111010111000000
101010011101100000000000
001001001100101001100000
000100000110101011100000
101100011001010001000000
101110001000000001110000
001111001000001000010100
101010011000001001000100
100010111000011000100000
010001010101100011000000
001011010100000011001000
101011110000010001000000
010010101001000111000000
111100100001000101000000
010100110100010001100000
011000110100000110100000
000110010100011010100000
100000010010110111000000
010001110110001010000000
010010111101001000000000
000010110000001001110100
000001010011010000011100
000000110111011000001000
011000100100011011000000
001000110110010001010000
010000111000011001010000
010000110000101101100000
001001010000100101101000
101000000110000011011000
101001010110000100100000
101010001110000110000000
111000011000100011000000
001101001000100111000000
001000010101010001101000
000001000111001011001000
000011001110001100001000
101010000011001100001000
001010000101001010101000
000100010110010101001000
101000100010010110100000
001010000010000111101000
001000001101110101000000
001010101010010101000000
101000111100000100010000
000011101100001001010000
001001100000001111010000
100001100100101011000000
110011010000101010000000
110110010000000011100000
101011000001000111000000
100110000001101011000000
101100100000011001100000
101000101000001101001000
011000110000010101001000
010110001100001001100000
110001000100001101010000
001001010100011101000000
100001010110011000010000
101010010100010000110000
100001010011000101001000
100011010101000000101000
000000011110001010011000
000000010010001111110000
000001010010001001101010
000001010000011001010110
000000010100101001111000
000100000000101001101110
000000000100001110111100
010011010000010110000100
010001000100011010000110
011000001000011001100010
000000001001001001110110
100000001001011101100000
000000011101011011000000
001100010010011011000000
001100010110100010000010
110010000100010110100000
110010011010001000010000
010010110100010010010000
100000101110000010101000
000010001110010001101000
011110001000000011000010
111101000000000010100001
111100000010100000001001
111100000000010001010001
111011001000000001000001
111001010001100000000001
111001000010000000010101
111000110000000001100001
111000100000010010001001
111000001010010000100001
111000001001000000011001
111000000100000111000001
110110000000110000100001
110101001000100000010001
110101000110000000000011
110100100000100011000001
110100001100000010000101
110100000011000000110001
110100000000001101100001
110100000000000110011001
110011010000000100010001
110010100010000010000101
110010100000010101000001
110010011000100000000101
110010000101000001100001
110001100000110000000011
110001100000001010010001
110001010000010011000001
110001001010000010001001
110001001001000000100101
110000110000000100000111
110000101011100000000001
110000101000010000010101
110000010011010000001001
110000001101001000000011
110000000101100010001001
110000000011000011000011
110000000010110010010001
110000000000011110000101
110000000000000010110111
101111000000100000000011
101110000010001001000001
101101100000000000011001
101101001011000000000001
101101000000000101000101
101100101000110000000001
101100010010000010000101
101100001000000011001001
101100000001100010010001
101100000001010000101001
101011100001001000000001
101011010000000000100101
101010010000100101000001
101010001001000000000111
101010000000000000111011
101001001000010010010001
101001001000001000001101
101001000110101000000001
101000101100000000001011
101000101001000010100001
101000100100011100000001
101000100011010000010001
101000011000001100100001
101000001010100001010001
101000000100100000011101
101000000010100100100101
101000000010010101001001
101000000000011000110101
100111010000000001001001
100111000001000010000101
100110100001000001010001
100110000100000101000011
100110000000010100010101
100101100100010000000101
100101100001100000100001
100101001100000001100001
100101000010000011010001
100101000010000000101101
100101000000110010001001
100100110010010100000001
100100101010000001000101
100100100100001010100001
100100100000000100101011
100100011001000000010101
100100011000101001000001
100100001010010000011001
100100001000100000001111
100100000100001000010111
100100000011110001000001
100100000000011001001101
100011000100100001000101
100010101100000000110001
100010100111000000000011
100010100000100001101001
100010011000000011000011
100010010100001110000001
100010010011100000100001
100010001001010001001001
100010000001000110101001
100010000000010011100101
100010000000001011011001
100001111000000001010001
100001101000010100001001
100001100000000111000011
100001011001000000001011
100001010000100010100011
100001000111010010000001
100001000101001100001001
100001000100110100010001
100001000010010100100011
100001000001000101110001
100001000000010001011011
100000110100010001001001
100000110001100110000001
100000101000100010011001
100000101000001001100011
100000100110000101010001
100000100010011011000001
100000100010001100001101
100000100001001010000111
100000100001000000111101
100000100000101001010101
100000011000010010101001
100000010100100011010001
100000010001001001101001
100000010000011101000011
100000001100101100000101
100000001100011001010001
100000001010000110010101
100000001001010100010011
100000000110001001100101
100000000101010101000101
100000000100111000101001
100000000011101100010001
100000000001100101001011
011110100100000000000011
011110010000101000000001
011110000000000010010101
011100100000000100001101
011100010101000000100001
011100010000000101000011
011010010100010001000001
011010001100100000001001
011010001001000100100001
011010000110000010100001
011010000010010100000011
011010000000001110001001
011010000000000001100111
011001100000100101000001
011001000101001001000001
011001000000010000110011
011000111000000010000011
011000110000001100010001
011000100100101000100001
011000100001000000010111
011000100000001001001011
011000010010000011010001
011000001000101000000111
011000000100000100011011
011000000001010001001101
010110100001100000000101
010110010100000100001001
010110001001001010000001
010110000010001000001101
010101100001001000000011
010101001000001001001001
010101000100000100010101
010101000001000111000001
010100110010001000100001
010100100100001001010001
010100100000010001000111
010100011110000001000001
010100011000000000101011
010100010000010100100101
010100000101010010000011
010100000100100100100011
010100000010100000010111
010100000001000001011011
010011100000000011100001
010011011011000000000001
010011000000010001010101
010011000000000101001011
010010110000100001010001
010010110000011000000101
010010010100000000110101
010010010000100010101001
010010001000000001111001
010010000111011000000001
010010000100101101000001
010010000100000011001101
010010000011000101010001
010010000001000110000111
010010000000010010011011
010001110100000001000101
010001100110100000010001
010001010100001000010011
010001010001011100000001
010001010000000010001111
010001001100001100100001
010001000010100001101001
010000111000101000001001
010000101000001101000101
010000100110000000100111
010000100101100001000011
010000100101010000101001
010000100000100110001011
010000011101000110000001
010000011001010001000011
010000011000001011100001
010000010101110000000101
010000010100011010001001
010000010000001001011101
010000001100110001100001
010000001010100011000101
010000001010011100010001
010000001001100010010011
010000000110010001001011
010000000010001010101011
010000000001101001110001
010000000001001100101101
010000000000110101011001
001110001101000000010001
001110000010000100011001
001110000001000010100011
001101010100001010000001
001101000110010001000001
001101000000010100001011
001100110000100001001001
001100100101001000000101
001100100000000011010011
001100011100100100000001
001100010001001000001011
001100001100000001000111
001100001001001001100001
001100000000000100110111
001011100100010010000001
001011010010100010000001
001011001000011100000001
001011000100001000011001
001010111000000000001101
001010101000101001000001
001010100000110100000101
001010010011000001001001
001010001100001000100101
001010000100100010010011
001010000010110001100001
001010000010100000001111
001010000001100001010101
001010000000010111010001
001001101001000001000011
001001100010000011001001
001001100000101010000011
001001010100110000100001
001001010000100001000111
001001010000000110110001
001001000101000010001011
001001000100000001110101
001001000010100100010011
001001000000011011000101
001001000000001101100011
001000110100000010011001
001000110001000101000101
001000101011001000001001
001000100110100100001001
001000100100010001100011
001000011001101000010001
001000011000011001001001
001000010111000100010001
001000010110001001000011
001000010100010000010111
001000010010011100000101
001000010000000011101101
001000001100000101101001
001000001011000000110011
001000001010001111000001
001000000110000110000111
001000000100101011001001
001000000001110100110001
001000000001110011000011
001000000001001101011001
001000000000111000011011
000111110100000000100001
000111001100110000000001
000111000110000010001001
000111000011101000000001
000111000000001101010001
000110110010000001000011
000110100001011000100001
000110011001100000000011
000110011000010001000101
000110001010000101100001
000110001000100110010001
000110000101000000001111
000110000100010001011001
000110000010010000101011
000110000000100101001101
000110000000011010000111
000101101000100100000011
000101100100000101001001
000101011010011000000001
000101010010100101000001
000101001001100001000101
000101000100100011000011
000101000010001110100001
000101000010001001000111
000101000001011000010101
000101000000001000111011
000100111000000110000101
000100100100100001100101
000100100011000001101001
000100100001101101000001
000100010110010010010001
000100010100001101000101
000100010011001001010001
000100010011000100001101
000100010010101010001001
000100010001010011001001
000100001110000100001011
000100001101101000001001
000100001000111100100001
000100000110000001110011
000100000100010110101001
000100000011000110010011
000100000010010111000101
000100000001010101100011
000100000000001011110101
000011111000001010000001
000011101101000000001001
000011100010010000001101
000011100000100000011011
000011010010001100000011
000011010010000001110001
000011010001010000000111
000011001010010000010011
000011001000100001100011
000011001000000111000101
000011000111000000100101
000011000100011001000011
000011000001110101000001
000011000001011010001001
000011000000100100110101
000011000000001001101101
000010111100000100000011
000010111001000001100001
000010110011010010000001
000010101010000011010001
000010101000011000001011
000010100100000110100101
000010100011001001000101
000010100010001000110011
000010100001100100100011
000010100000111010010001
000010100000100011000111
000010010010001010100101
000010010000101001001011
000010010000011000111001
000010001010101000010101
000010001001001101000011
000010000111100011000001
000010000101010010010101
000001110001000010010101
000001110000111001000001
000001110000001000100111
000001101010010001100001
000001100101010100000011
000001100100101000001101
000001100010000100111001
000001011010000100100101
000001011000100011001001
000001010111100000001001
000001010101010001010001
000001010000101100011001
000001010000010101001101
000001001111000101000001
000001001001001011010001
000001000110110000000111
000001000100101010110001
000001000001111000100011
000001000001000100011111
000001000001000011100111
000000111010000101001001
000000111000010100110001
000000110101001000110001
000000110010100000101101
000000110000000001111011
000000101110100010000011
000000101100010111000001
000000101100001100011001
000000101011000100000111
000000101001110001010001
000000101000010010100111
000000100111001110000001
000000100010111100000011
000000100000001111101001
000000011101000001001101
000000011100100010100101
000000011001011000100101
000000011000011010010011
000000010110001100101001
000000010101100101100001
000000010100000111001011
000000010010010011100011
000000010010000101010111
000000010001100000110111
000000010000110110010101
000000010000110100101011
000000001110011000001101
000000001101000100110101
000000001100100001011011
000000001011010110100001
000000001010000001101111
000000001000110101000111
000000001000001110001111
000000001000000111110011
000000000101000011111001
000000000011010001110101
000000000010101011010011


==> anc/independent_verify.py <==
"""Maximally-independent constant-weight-code verifier — pure Python stdlib only.

Deliberately shares NO code with the engine (no numpy, no repo imports). Reads a plain-text code
file in Brouwer's format ($BASE=10 header, then one LSB-first binary string per codeword) and
checks the DEFINITION of an (n,d,w) constant-weight code directly:
  - every codeword has weight exactly w,
  - all codewords are distinct,
  - every pair is at Hamming distance >= d.
Minimum distance is computed TWO independent ways (string position-difference AND integer XOR
popcount) which must agree. A referee can read this file in under a minute and re-run it on the
code files independently of the construction engine; validity is a finite, exact, checkable fact.

Usage:  python anc/independent_verify.py <file> <n> <d> <w>
        python anc/independent_verify.py            (verifies all ancillary codes)
"""
import sys
from pathlib import Path


def verify(path, n, d, w):
    lines = []
    for raw in open(path, encoding="utf-8"):
        s = raw.strip()
        if not s or s.startswith("#") or s.startswith("$"):
            continue
        if len(s) != n or set(s) - {"0", "1"}:
            raise ValueError(f"malformed line (expected {n} bits of 0/1): {s[:50]}")
        lines.append(s)
    N = len(lines)
    weights_ok = all(row.count("1") == w for row in lines)
    distinct = len(set(lines)) == N
    masks = [sum(1 << i for i, c in enumerate(row) if c == "1") for row in lines]
    min_d_str = n + 1
    min_d_bit = n + 1
    for i in range(N):
        ri, mi = lines[i], masks[i]
        for j in range(i + 1, N):
            rj = lines[j]
            dstr = sum(1 for a, b in zip(ri, rj) if a != b)
            if dstr < min_d_str:
                min_d_str = dstr
            dbit = (mi ^ masks[j]).bit_count()
            if dbit < min_d_bit:
                min_d_bit = dbit
    ok = (weights_ok and distinct and min_d_str >= d and min_d_bit >= d
          and min_d_str == min_d_bit)
    name = Path(path).name
    print(f"{name}: N={N} weights_ok={weights_ok} distinct={distinct} "
          f"min_dist(string)={min_d_str} min_dist(xor)={min_d_bit} "
          f"-> {'VALID' if ok else 'INVALID'}", flush=True)
    return ok


BASE = Path(__file__).resolve().parent

DEFAULTS = [
    (BASE / "a23.6.10.2979.txt", 23, 6, 10),
    (BASE / "a24.6.10.4214.txt", 24, 6, 10),
    (BASE / "a23.6.11.3539.txt", 23, 6, 11),
    (BASE / "a24.6.8.1855.txt", 24, 6, 8),
]

if __name__ == "__main__":
    if len(sys.argv) == 5:
        verify(sys.argv[1], int(sys.argv[2]), int(sys.argv[3]), int(sys.argv[4]))
    else:
        allok = True
        for path, n, d, w in DEFAULTS:
            allok &= verify(path, n, d, w)
        print("ALL ANCILLARY CODES VALID" if allok else "*** AN ANCILLARY CODE FAILED ***")

